Wro\'nskian algebra and Broadhurst-Roberts quadratic relations

Through algebraic manipulations on Wro\'nskian matrices whose entries are reducible to Bessel moments, we present a new analytic proof of the quadratic relations conjectured by Broadhurst and Roberts, along with some generalizations. In the Wro\'nskian framework, we reinterpret the de Rham intersection pairing through polynomial coefficients in Vanhove's differential operators, and compute the Betti intersection pairing via linear sum rules for on-shell and off-shell Feynman diagrams at threshold momenta. From the ideal generated by Broadhurst--Roberts quadratic relations, we derive new non-linear sum rules for on-shell Feynman diagrams, including an infinite family of determinant identities that are compatible with Deligne's conjectures for critical values of motivic $L$-functions.

==> anc/WronskianAlgebra_v3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    754279,      21018]
NotebookOptionsPosition[    711573,      20306]
NotebookOutlinePosition[    711917,      20321]
CellTagsIndexPosition[    711874,      20318]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Wro\:0144skian algebra and Broadhurst-Roberts quadratic relations", \
"Title",
 CellChangeTimes->{{3.8047205610858946`*^9, 
  3.804720596268735*^9}},ExpressionUUID->"2a467beb-394e-49f2-9104-\
bf728fbe88a2"],

Cell["Yajun Zhou", "Subtitle",
 CellChangeTimes->{{3.8047206453094263`*^9, 
  3.8047206465750833`*^9}},ExpressionUUID->"a2e0b5bf-86b4-458a-9820-\
aaedc5f1a931"],

Cell["\<\
This is the software package accompanying the article (arXiv:2012.03523v3) \
bearing the title above. Although this work is technically not a \
computer-assisted proof (all the essential derivations can be checked by a \
human within reasonable time), we think that certain algorithms involved in \
our proof might be of general interest, and a computer program may also \
enhance the readability of our mathematical derivations.\
\>", "Text",
 CellChangeTimes->{{3.804720650200118*^9, 3.8047208831824455`*^9}, {
   3.8047218734809475`*^9, 3.8047218767327237`*^9}, {3.805497378921965*^9, 
   3.805497420313691*^9}, {3.8119746013575287`*^9, 3.8119746024356794`*^9}, {
   3.827728209730511*^9, 3.82772825188564*^9}, 
   3.829950082380479*^9},ExpressionUUID->"152c8da3-83c8-41b4-9027-\
3863f845962f"],

Cell["\<\
This package is organized under the same section/subsection titles as the \
accompanying article. Instead of exhausting mathematical formulae in every \
proposition/corollary/theorem, we will focus on key steps in the development \
of our theory. The users are advised to execute all the cells sequentially, \
in the order as provided.\
\>", "Text",
 CellChangeTimes->{{3.8047209004841003`*^9, 3.8047209367174687`*^9}, {
   3.8047211796112876`*^9, 3.8047211945836816`*^9}, {3.804721753868881*^9, 
   3.804721818683075*^9}, {3.804721896828068*^9, 3.8047219110366383`*^9}, {
   3.8047219592171*^9, 3.804721964315129*^9}, 
   3.8047306855390806`*^9},ExpressionUUID->"c15fea3a-53ea-486e-ad55-\
267beaa77bbe"],

Cell[CellGroupData[{

Cell["1. Introduction", "Chapter",
 CellChangeTimes->{{3.8047209492724705`*^9, 3.8047209508349924`*^9}, {
   3.8047209932397814`*^9, 3.8047209943647814`*^9}, 
   3.8047210901147375`*^9},ExpressionUUID->"79ffd23e-c6d8-4107-8762-\
79fb642127b6"],

Cell["\<\
Here, we list the definitions of some functions and matrices that will be \
used later in this software package.\
\>", "Text",
 CellChangeTimes->{{3.8050811495406513`*^9, 
  3.805081217831854*^9}},ExpressionUUID->"7ea99af1-35af-4478-a8e7-\
03a6a9f34536"],

Cell["\<\
To check special cases of Theorem 1.1 numerically, please go to Sect. 3.3.\
\>", "Text",
 CellChangeTimes->{{3.804924119263511*^9, 3.804924156031171*^9}, 
   3.81197465531736*^9},ExpressionUUID->"9452c25b-cda5-446e-a102-\
502e89c704f2"],

Cell["\<\
To check special cases of Theorem 1.2 numerically, please go to Sect. 4.1.\
\>", "Text",
 CellChangeTimes->{{3.8049241618476887`*^9, 3.8049241689216595`*^9}, {
  3.804991920613577*^9, 3.804991923097986*^9}, {3.8119746445091515`*^9, 
  3.8119746525360775`*^9}},ExpressionUUID->"d3b228dd-dba6-4d05-8aac-\
de1f6c366342"],

Cell[CellGroupData[{

Cell["Bessel functions", "Section",
 CellChangeTimes->{{3.8047209985835896`*^9, 
  3.8047210019783506`*^9}},ExpressionUUID->"8c6d579a-d1b3-41ac-b059-\
fddef4e51fd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J0", "[", "t_", "]"}], ":=", 
   RowBox[{"BesselJ", "[", 
    RowBox[{"0", ",", "t"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"I0", "[", "t_", "]"}], ":=", 
   RowBox[{"BesselI", "[", 
    RowBox[{"0", ",", "t"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"K0", "[", "t_", "]"}], ":=", 
   RowBox[{"BesselK", "[", 
    RowBox[{"0", ",", "t"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"J1", "[", "t_", "]"}], ":=", 
   RowBox[{"BesselJ", "[", 
    RowBox[{"1", ",", "t"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"I1", "[", "t_", "]"}], ":=", 
   RowBox[{"BesselI", "[", 
    RowBox[{"1", ",", "t"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"K1", "[", "t_", "]"}], ":=", 
   RowBox[{"BesselK", "[", 
    RowBox[{"1", ",", "t"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.804721012761729*^9, 3.8047210192478304`*^9}, {
   3.8049241799190936`*^9, 3.8049242119316316`*^9}, 3.8061998676522617`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"fecb6197-cb5c-499d-b11a-e3acd2d5916c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalLambda]", "m"], TraditionalForm]],ExpressionUUID->
  "15e4b49e-e6ac-42b7-b168-996bfd9b6d8e"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalL]", "m"], "(", "u", ")"}], 
   TraditionalForm]],ExpressionUUID->"d145586b-0d1a-4c48-9bf1-46f13bbfda78"]
}], "Section",
 CellChangeTimes->{{3.8050276562710686`*^9, 3.8050276727848425`*^9}, {
  3.827728388616597*^9, 3.8277283907885017`*^9}, {3.8277285079214416`*^9, 
  3.827728532086467*^9}},ExpressionUUID->"dc61aeff-7a63-4932-8127-\
2db465ec8025"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]", "[", "m_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"m", "+", "1"}], 
    RowBox[{"m", "+", "2"}]], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"Floor", "[", 
      RowBox[{"m", "/", "4"}], "]"}]], 
    SuperscriptBox["2", 
     RowBox[{"m", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", "1"}], ")"}], "/", "2"}]}]]], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], "!"}], ")"}], "m"], 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"n", "=", "1"}], 
      RowBox[{"m", "+", "1"}]], 
     SuperscriptBox["n", "n"]}]]}]}]], "Input",
 CellChangeTimes->{{3.805027677745056*^9, 3.805027682434323*^9}, {
   3.8050278256365013`*^9, 3.80502786325606*^9}, {3.8277283964462843`*^9, 
   3.827728398165059*^9}, 3.827728477993306*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"00ebe9d8-5c7c-4e40-bcb4-ba6eaf1f0e71"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalL]", "[", 
   RowBox[{"m_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["u", 
    RowBox[{"Floor", "[", 
     FractionBox[
      RowBox[{"m", "+", "1"}], "2"], "]"}]], 
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"s", "=", "1"}], 
     RowBox[{
      RowBox[{"Floor", "[", 
       FractionBox["m", "2"], "]"}], "+", "1"}]], 
    RowBox[{"(", 
     RowBox[{"u", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "s"}], "-", 
         FractionBox[
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "m"]}], "2"]}], ")"}], "2"]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.827728556186265*^9, 3.827728649679823*^9}, {
  3.8277288458603263`*^9, 3.8277288460946846`*^9}, {3.827728904544031*^9, 
  3.827728904778409*^9}, {3.827729027346764*^9, 3.827729031003231*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b05d0401-8391-41c5-8a7f-9916399fd405"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[ScriptCapitalF]", 
     RowBox[{"m", ",", "j"}], "\[ScriptL]"], "(", "u", ")"}], 
   TraditionalForm]],ExpressionUUID->"a0d723e6-21ef-4141-9848-352df68920d9"],
 ",  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[ScriptCapitalF]", "\[Prime]"], 
     RowBox[{"m", ",", "j"}], "\[ScriptL]"], "(", "u", ")"}], 
   TraditionalForm]],ExpressionUUID->"4e4de647-136f-411c-a8e0-c5da619eda63"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["W",
      FontWeight->"Bold",
      FontSlant->"Plain"], "m"], "(", "u", ")"}], TraditionalForm]],
  ExpressionUUID->"f100338f-f9a3-4280-8efd-36e22eac22b1"]
}], "Section",
 CellChangeTimes->{{3.827887126675905*^9, 3.827887221189724*^9}, {
  3.8278872780000205`*^9, 
  3.8278872804933214`*^9}},ExpressionUUID->"b49aac3a-e5c8-4bdd-879a-\
9cba298b97f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptF]", "[", 
   RowBox[{"m_", ",", "j_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", "\[Equal]", "1"}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}]}], "/", "2"}]], 
       RowBox[{"m", "+", "2"}]], 
      RowBox[{"(", "\[VeryThinSpace]", 
       RowBox[{
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{
           SqrtBox["u"], "t"}], "]"}], 
         RowBox[{"K0", "[", "t", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], "\[VeryThinSpace]", 
         RowBox[{"I0", "[", "t", "]"}], 
         RowBox[{"K0", "[", 
          RowBox[{
           SqrtBox["u"], "t"}], "]"}]}]}], ")"}], 
      SuperscriptBox[
       RowBox[{"K0", "[", "t", "]"}], "m"]}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"2", "\[LessEqual]", "j", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Floor", "[", 
          FractionBox["m", "2"], "]"}], "+", "1"}]}], ",", 
       RowBox[{
        SuperscriptBox["\[Pi]", 
         RowBox[{"j", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "+", "1"}], ")"}], "/", "2"}], "-", "1"}]], 
        RowBox[{"I0", "[", 
         RowBox[{
          SqrtBox["u"], "t"}], "]"}], 
        SuperscriptBox[
         RowBox[{"I0", "[", "t", "]"}], 
         RowBox[{"j", "-", "1"}]], 
        SuperscriptBox[
         RowBox[{"K0", "[", "t", "]"}], 
         RowBox[{"m", "+", "2", "-", "j"}]]}], ",", 
       RowBox[{
        SuperscriptBox["\[Pi]", 
         RowBox[{"j", "-", "1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "+", "1"}], ")"}], "/", "2"}], "-", 
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}]}]], 
        RowBox[{"K0", "[", 
         RowBox[{
          SqrtBox["u"], "t"}], "]"}], 
        SuperscriptBox[
         RowBox[{"I0", "[", "t", "]"}], 
         RowBox[{"j", "-", 
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}]}]], 
        SuperscriptBox[
         RowBox[{"K0", "[", "t", "]"}], 
         RowBox[{"m", "+", "1", "+", 
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}], "-", "j"}]]}]}], "]"}]}], "]"}], 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"2", "\[ScriptL]"}], "-", "1"}]]}]}]], "Input",
 CellChangeTimes->{{3.827887260605052*^9, 3.8278872857153463`*^9}, {
   3.827887556696781*^9, 3.827887703976493*^9}, 3.827888739201241*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"3ce000ba-e48e-438b-ad53-680e0d99f1e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptF]p", "[", 
   RowBox[{"m_", ",", "j_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", "\[Equal]", "1"}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}]}], "/", "2"}]], 
       RowBox[{"m", "+", "2"}]], 
      RowBox[{"(", "\[VeryThinSpace]", 
       RowBox[{
        RowBox[{
         RowBox[{"I1", "[", 
          RowBox[{
           SqrtBox["u"], "t"}], "]"}], 
         RowBox[{"K0", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], "\[VeryThinSpace]", 
         RowBox[{"I0", "[", "t", "]"}], 
         RowBox[{"K1", "[", 
          RowBox[{
           SqrtBox["u"], "t"}], "]"}]}]}], ")"}], 
      SuperscriptBox[
       RowBox[{"K0", "[", "t", "]"}], "m"]}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"2", "\[LessEqual]", "j", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Floor", "[", 
          FractionBox["m", "2"], "]"}], "+", "1"}]}], ",", 
       RowBox[{
        SuperscriptBox["\[Pi]", 
         RowBox[{"j", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "+", "1"}], ")"}], "/", "2"}], "-", "1"}]], 
        RowBox[{"I1", "[", 
         RowBox[{
          SqrtBox["u"], "t"}], "]"}], 
        SuperscriptBox[
         RowBox[{"I0", "[", "t", "]"}], 
         RowBox[{"j", "-", "1"}]], 
        SuperscriptBox[
         RowBox[{"K0", "[", "t", "]"}], 
         RowBox[{"m", "+", "2", "-", "j"}]]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"j", "-", "1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "+", "1"}], ")"}], "/", "2"}], "-", 
           RowBox[{"Floor", "[", 
            FractionBox["m", "2"], "]"}]}]]}], 
        RowBox[{"K1", "[", 
         RowBox[{
          SqrtBox["u"], "t"}], "]"}], 
        SuperscriptBox[
         RowBox[{"I0", "[", "t", "]"}], 
         RowBox[{"j", "-", 
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}]}]], 
        SuperscriptBox[
         RowBox[{"K0", "[", "t", "]"}], 
         RowBox[{"m", "+", "1", "+", 
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}], "-", "j"}]]}]}], "]"}]}], "]"}], 
   SuperscriptBox["t", 
    RowBox[{"2", "\[ScriptL]"}]]}]}]], "Input",
 CellChangeTimes->{{3.827887260605052*^9, 3.8278872857153463`*^9}, {
   3.827887556696781*^9, 3.827887749762188*^9}, 3.827888741248173*^9, {
   3.8278910909339933`*^9, 3.827891091199621*^9}, {3.827919686170382*^9, 
   3.827919688086417*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"d9550907-1a6d-4e7f-9dfb-8993c4a92ac7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalF]", "[", 
   RowBox[{"m_", ",", "j_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"\[ScriptF]", "[", 
     RowBox[{"m", ",", "j", ",", "\[ScriptL]", ",", "u"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "9"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
    RowBox[{"Method", "->", "\"\<DoubleExponential\>\""}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8278877695784883`*^9, 3.8278877859660025`*^9}, 
   3.8278879180781016`*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"37dff046-2105-429c-94bc-9ad8fc787713"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalF]p", "[", 
   RowBox[{"m_", ",", "j_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"\[ScriptF]p", "[", 
     RowBox[{"m", ",", "j", ",", "\[ScriptL]", ",", "u"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "9"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
    RowBox[{"Method", "->", "\"\<DoubleExponential\>\""}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.827887794848957*^9, 3.827887796802142*^9}, 
   3.8278879192187786`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"2abacbfc-7947-40bc-9c59-362a07f32cf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wmat", "[", 
   RowBox[{"m_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[ScriptF]", "[", 
            RowBox[{"m", ",", "j", ",", "1", ",", "v"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"v", ",", 
             RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}], "//.", 
     RowBox[{"v", "\[Rule]", "u"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "20"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
    RowBox[{"Method", "->", "\"\<DoubleExponential\>\""}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.827887941920865*^9, 3.8278879637170587`*^9}, 
   3.8278881831160927`*^9},
 CellLabel->
  "In[127]:=",ExpressionUUID->"a1e38f46-0255-45b1-94cd-f3050e217b4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "=", 
   FractionBox["1", "\[Pi]"]}], ";", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"Wmat", "[", 
       RowBox[{"m", ",", "u"}], "]"}], "]"}], "/", 
     FractionBox[
      RowBox[{"\[CapitalLambda]", "[", "m", "]"}], 
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"\[ScriptCapitalL]", "[", 
         RowBox[{"m", ",", "u"}], "]"}], "]"}], 
       RowBox[{"m", "/", "2"}]]]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "2", ",", "8"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.827887990633691*^9, 3.8278880428347673`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"54a5e7bf-4701-49ed-ab3b-2c3f4024804f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999999999999999999999999999990114882159188356982718990356`30.", ",", 
   "0.9999999999999999999999999999962173242956098677382856919482`30.", ",", 
   "0.9999999999999999999999999999901707179836540503987236611404`30.", ",", 
   "0.9999999999999999999999999999979353782145233271100370420528`30.", ",", 
   "1.0000000000000000000000000001488337912141379058570087924021`30.", ",", 
   "1.000000000000000000000005551382133599638938454470068948834`30.", ",", 
   "1.0000000000000000000008307698599699085905148125548801055492`30."}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8278880267997417`*^9, 3.827888140747096*^9, 
  3.8278883945318933`*^9, 3.8278888910547853`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"dca5797b-04e9-4d7a-87cb-36b09caf3450"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox[
   StyleBox["S",
    FontWeight->"Bold",
    FontSlant->"Plain"], "m"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"c91f7353-fd10-4043-b257-557a2e7327e0"]], \
"Section",
 CellChangeTimes->{{3.8278900224650955`*^9, 
  3.8278900229494777`*^9}},ExpressionUUID->"ea5acb93-8a0b-4d67-80e5-\
98538310c6f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SmA", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"a", "+", "b", "+", "m", "+", "1"}]]}], 
      SuperscriptBox["2", 
       RowBox[{"1", "-", "m"}]]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "+", "1"}], ")"}], 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"a", ",", "1"}], "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "+", "1"}], ")"}], 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"b", ",", "1"}], "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"Floor", "[", 
            RowBox[{"a", "/", "2"}], "]"}], "+", 
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"b", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], "/", "2"}]}], 
             "2"], "]"}], "-", 
           RowBox[{"Floor", "[", 
            FractionBox["m", "2"], "]"}], "-", "1"}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "-", "1"}], ")"}], "!"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "2", "-", "a"}], ")"}], "!"}]}], ")"}]}], ")"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"s", "=", "1"}], 
       RowBox[{"Floor", "[", 
        RowBox[{
         FractionBox["m", "2"], "+", "2", "-", "a"}], "]"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "s"], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"m", "+", "2", "-", "a"}], ",", 
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "s"}]}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ",", 
         RowBox[{"b", "-", "1"}]}], "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{
       RowBox[{"Floor", "[", 
        FractionBox["m", "2"], "]"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{
       RowBox[{"Floor", "[", 
        FractionBox["m", "2"], "]"}], "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.817347092478987*^9, 3.817347295355815*^9}, {
  3.8173476373347173`*^9, 3.8173476448833623`*^9}, {3.826942455574746*^9, 
  3.826942459753727*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"ab57f937-883c-405b-ab2b-7ba367ead337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SmB", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"a", "+", "b", "+", "m"}]]}], 
      SuperscriptBox["2", 
       RowBox[{"1", "-", "m"}]]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}], 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"a", ",", "1"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "-", "1"}], ")"}], "m"}], "+", 
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"a", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], "/", "2"}]}], 
             "2"], "]"}], "+", 
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"b", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], "/", "2"}]}], 
             "2"], "]"}], "-", 
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"m", "+", "1"}], "2"], "]"}]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "-", "1"}], ")"}], "!"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "2", "-", "a"}], ")"}], "!"}]}], ")"}]}], ")"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"s", "=", "1"}], 
       RowBox[{
        RowBox[{"Floor", "[", 
         FractionBox["m", "2"], "]"}], "+", "2", "-", "a"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "s"], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"m", "+", "2", "-", "a"}], ",", 
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "s"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ",", 
           RowBox[{"b", "+", "1"}]}], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "b"], 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "s"}], ",", 
            RowBox[{"b", "+", "1"}]}], "]"}]}]}], ")"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{
       RowBox[{"Floor", "[", 
        FractionBox["m", "2"], "]"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.817347092478987*^9, 3.817347295355815*^9}, {
  3.8173473715799475`*^9, 3.817347462996578*^9}, {3.817347650649457*^9, 
  3.817347655227636*^9}, {3.8173479773269777`*^9, 3.8173479836177406`*^9}, {
  3.8268848865371485`*^9, 3.8268848877089605`*^9}, {3.827053622831986*^9, 
  3.8270536240996623`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"41d81f2e-ca6f-4fbe-a163-98580d069825"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SmD", "[", "m_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"m", "+", "1"}]]}], "2"], 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "4"}], ")"}], 
        RowBox[{
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"m", "+", "1"}], "2"], "]"}], "-", "1"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"m", "+", "1"}], "2"], "]"}], "!"}], ")"}], "2"]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "a"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "b"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{
         RowBox[{"Floor", "[", 
          RowBox[{"a", "/", "2"}], "]"}], "+", 
         RowBox[{"Floor", "[", 
          RowBox[{"b", "/", "2"}], "]"}]}]]], 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"m", "+", "1"}], "2"], "]"}], ",", 
        RowBox[{"a", "+", "1"}]}], "]"}], 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"m", "+", "1"}], "2"], "]"}], ",", 
        RowBox[{"b", "+", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"m", "-", "1"}], "2"], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"m", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8173480478613343`*^9, 3.817348171367773*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"99b24181-eebc-4449-a24b-03dfa07db2fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Smat", "[", "m_", "]"}], ":=", 
  RowBox[{"ArrayFlatten", "[", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"SmA", "[", "m", "]"}], 
       RowBox[{"SmB", "[", "m", "]"}]},
      {
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"m", "+", "1"}]], 
        RowBox[{"Transpose", "[", 
         RowBox[{"SmB", "[", "m", "]"}], "]"}]}], 
       RowBox[{"SmD", "[", "m", "]"}]}
     }], ")"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8278901156874795`*^9, 3.82789014790987*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"131fb263-9b0a-4073-83de-1407b003c793"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2. ",
 StyleBox["W",
  FontWeight->"Bold"],
 " algebra"
}], "Chapter",
 CellChangeTimes->{{3.8047209492724705`*^9, 3.8047209508349924`*^9}, {
   3.8047209932397814`*^9, 3.8047209943647814`*^9}, {3.804721027169814*^9, 
   3.804721032064435*^9}, 
   3.804721094261803*^9},ExpressionUUID->"512cd3f5-8d92-4cb9-ac6b-\
dec7aa3333e7"],

Cell[CellGroupData[{

Cell["2.1. Wro\:0144skian matrices and Vanhove operators ", "Subchapter",
 CellChangeTimes->{{3.8047211137176886`*^9, 
  3.8047211265981417`*^9}},ExpressionUUID->"a89c6d7a-7c3d-43ae-b279-\
670f5cbe3ef2"],

Cell[CellGroupData[{

Cell["Vanhove-Verrill explicit form", "Section",
 CellChangeTimes->{{3.804654348554511*^9, 
  3.804654356565817*^9}},ExpressionUUID->"c967dfa7-cae0-492f-bc74-\
24f13797ed74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Vpoly", "[", 
   RowBox[{"m_", ",", "k_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["t", "m"], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"i", "=", "1"}], "k"], 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"\"\<\[Alpha]\>\"", "<>", 
         RowBox[{"ToString", "[", "i", "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<\[Alpha]\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "m", "-", "2"}],
         ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"t", "-", "i"}], 
          RowBox[{"t", "-", "i", "+", "1"}]], ")"}], 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<\[Alpha]\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "1"}]]}]}]}], "//.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<\[Alpha]\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"i", "+", "1"}], "]"}]}], "]"}], "<=", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<\[Alpha]\>\"", "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"1", "<=", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<\[Alpha]\>\"", "<>", 
             RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[LessEqual]", 
           RowBox[{"m", "+", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\[Alpha]\>\"", "<>", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", "Integers"}],
      "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8046540500677247`*^9, 3.804654152469803*^9}, {
  3.8046541989325986`*^9, 3.8046544079113555`*^9}, {3.8046557705040255`*^9, 
  3.804655771253977*^9}, {3.8047212032845287`*^9, 3.8047212033314075`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"5b2f4f60-60a5-4632-831e-53b0ab7359e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VanhoveOp", "[", "m_", "]"}], ":=", 
  RowBox[{"Factor", "[", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "m"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"u", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "\[Theta]"}], ")"}], "m"]}], "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"k", "=", "1"}], 
               RowBox[{
                RowBox[{"Floor", "[", 
                 FractionBox["m", "2"], "]"}], "+", "1"}]], 
              RowBox[{
               SuperscriptBox["u", 
                RowBox[{"1", "-", "k"}]], 
               RowBox[{"Vpoly", "[", 
                RowBox[{"m", ",", "k", ",", 
                 RowBox[{"k", "-", "\[Theta]"}]}], "]"}]}]}]}], ")"}]}], ",", 
          "\[Theta]"}], "]"}], ".", 
        RowBox[{"NestList", "[", "\[VeryThinSpace]", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"u", "*", "#"}], ",", "u"}], "]"}], "&"}], ",", 
          RowBox[{"f", "[", "u", "]"}], ",", "m"}], "]"}]}], "]"}], "//.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "r", ")"}],
            Derivative],
           MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
         SuperscriptBox["\[Delta]", "r"]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "m"}], "}"}]}], "]"}]}], ",", 
     "\[Delta]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.804654457315237*^9, 3.8046545071700554`*^9}, {
  3.804654540597722*^9, 3.8046546080259695`*^9}, {3.8046548286969337`*^9, 
  3.8046549498770485`*^9}, {3.804655125349123*^9, 3.8046551354117613`*^9}, {
  3.8046553533410873`*^9, 3.804655359981804*^9}, {3.804655926387725*^9, 
  3.8046559278564954`*^9}, {3.804721209112822*^9, 3.8047212097377443`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"136ab472-0dd6-46e4-8fc7-abe4e48ea31a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VanhoveLaTeX", "[", "m_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"prep", "=", 
     RowBox[{"Reverse", "[", 
      RowBox[{"VanhoveOp", "[", "m", "]"}], "]"}]}], ";", 
    RowBox[{"StringReplace", "[", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{
        RowBox[{"StringRiffle", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"\"\<(\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"TeXForm", "[", 
               RowBox[{"prep", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "<>", 
             "\"\<)D^{\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"m", "+", "1", "-", "j"}], "]"}], "<>", "\"\<}\>\""}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"m", "+", "1"}]}], "}"}]}], "]"}], ",", "\"\<+\>\""}], 
         "]"}], ",", 
        RowBox[{
         RowBox[{"\"\<((\>\"", "~~", 
          RowBox[{"a", ":", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Except", "[", "\"\<D\>\"", "]"}], ".."}], ")"}]}], 
          "~~", "\"\<)D\>\""}], "\[RuleDelayed]", 
         RowBox[{"\"\<(\>\"", "<>", "a", "<>", "\"\<D\>\""}]}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"\"\<(\>\"", "~~", 
        RowBox[{"a", ":", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Except", "[", "\"\<D\>\"", "]"}], ".."}], ")"}]}], "~~", 
        "\"\<))D\>\""}], "\[RuleDelayed]", 
       RowBox[{"a", "<>", "\"\<)D\>\""}]}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8046559232313757`*^9, 3.8046559700260415`*^9}, {
  3.8046560047165775`*^9, 3.8046563739571652`*^9}, {3.804656521672676*^9, 
  3.8046565297196636`*^9}, {3.8046565949303613`*^9, 3.8046566085859466`*^9}, {
  3.8046566622978067`*^9, 3.80465666727338*^9}, {3.8046567054952707`*^9, 
  3.8046567072470193`*^9}, {3.8046567775225315`*^9, 3.804656777991315*^9}, {
  3.8046571539699516`*^9, 3.8046571592357264`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"0aebb8c3-080a-4119-af85-7fa0b9755dd4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StringReplace", "[", 
  RowBox[{
   RowBox[{"StringRiffle", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\"\<$\>\"", "<>", 
        RowBox[{"ToString", "[", "m", "]"}], "<>", "\"\<$ & $\>\"", "<>", 
        RowBox[{"VanhoveLaTeX", "[", "m", "]"}], "<>", "\"\<$\>\""}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", 
     "\"\<\\\\\\\\\\n\>\""}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\"\<\\\\left\>\"", "\[RuleDelayed]", "\"\<\>\""}], ",", 
     RowBox[{"\"\<\\\\right\>\"", "\[RuleDelayed]", "\"\<\>\""}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.804654511142178*^9, 3.80465451792531*^9}, {
   3.804654838917885*^9, 3.804654840261653*^9}, {3.804655836411014*^9, 
   3.8046558655295973`*^9}, {3.804655979050338*^9, 3.804655981878502*^9}, {
   3.8046564264303045`*^9, 3.8046564265083547`*^9}, {3.8046568123495994`*^9, 
   3.8046568641750965`*^9}, {3.8046569414015503`*^9, 3.804656961564579*^9}, {
   3.8046570324968877`*^9, 3.804657037918817*^9}, {3.8046570816201663`*^9, 
   3.8046570893072267`*^9}, {3.8046571220817757`*^9, 3.804657157657586*^9}, 
   3.811975302001037*^9, {3.8120739836001663`*^9, 3.8120739913517385`*^9}, 
   3.8278874958368587`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"eed1da9a-2dfb-46ba-abad-221d4213ef3a"],

Cell[BoxData["\<\"$1$ & $(u-4) uD^{1}+(u-2)D^{0}$\\\\\\\\\\n$2$ & $(u-9) \
(u-1) uD^{2}+(3 u^2-20 u+9)D^{1}+(u-3)D^{0}$\\\\\\\\\\n$3$ & $(u-16) (u-4) \
u^2D^{3}+6 u (u^2-15 u+32)D^{2}+(7 u^2-68 \
u+64)D^{1}+(u-4)D^{0}$\\\\\\\\\\n$4$ & $(u-25) (u-9) (u-1) u^2D^{4}+2 u (5 \
u^3-140 u^2+777 u-450)D^{3}+(25 u^3-518 u^2+1839 u-450)D^{2}+(3 u-5) (5 \
u-57)D^{1}+(u-5)D^{0}$\\\\\\\\\\n$5$ & $(u-36) (u-16) (u-4) u^3D^{5}+5 u^2 (3 \
u^3-140 u^2+1568 u-3456)D^{4}+u (65 u^3-2408 u^2+19836 u-27648)D^{3}+6 (15 \
u^3-406 u^2+2078 u-1152)D^{2}+(31 u^2-516 \
u+1020)D^{1}+(u-6)D^{0}$\\\\\\\\\\n$6$ & $(u-49) (u-25) (u-9) (u-1) \
u^3D^{6}+3 u^2 (7 u^4-504 u^3+9870 u^2-51664 u+33075)D^{5}+2 u (70 u^4-4179 \
u^3+64749 u^2-247993 u+99225)D^{4}+2 (175 u^4-8232 u^3+92394 u^2-217012 \
u+33075)D^{3}+(301 u^3-10218 u^2+69561 u-62020)D^{2}+3 (21 u^2-428 \
u+1071)D^{1}+(u-7)D^{0}$\\\\\\\\\\n$7$ & $(u-64) (u-36) (u-16) (u-4) \
u^4D^{7}+28 u^3 (u^4-105 u^3+3276 u^2-32800 u+73728)D^{6}+2 u^2 (133 \
u^4-11928 u^3+307950 u^2-2432512 u+3981312)D^{5}+30 u (35 u^4-2590 u^3+52420 \
u^2-297856 u+294912)D^{4}+3 (567 u^4-32820 u^3+474944 u^2-1616896 \
u+589824)D^{3}+6 (161 u^3-6645 u^2+57096 u-70912)D^{2}+(127 u^2-3076 \
u+9312)D^{1}+(u-8)D^{0}$\\\\\\\\\\n$8$ & $(u-81) (u-49) (u-25) (u-9) (u-1) \
u^4D^{8}+12 u^3 (3 u^5-440 u^4+20482 u^3-345620 u^2+1762035 u-1190700)D^{7}+6 \
u^2 (77 u^5-9856 u^4+391358 u^3-5455164 u^2+21884733 u-10716300)D^{6}+6 u \
(441 u^5-48048 u^4+1569150 u^3-17075168 u^2+48951657 u-14288400)D^{5}+3 (2317 \
u^5-207295 u^4+5264259 u^3-40651797 u^2+68940108 u-7144200)D^{4}+6 (1295 \
u^4-89980 u^3+1614657 u^2-7325514 u+4441878)D^{3}+(3025 u^3-148126 \
u^2+1547883 u-2474334)D^{2}+(255 u^2-7172 u+25461)D^{1}+(u-9)D^{0}$\"\>"], \
"Output",
 CellChangeTimes->{
  3.804654518448475*^9, 3.804654579520475*^9, 3.804654611166567*^9, {
   3.8046548318531613`*^9, 3.804654840495946*^9}, {3.80465490950839*^9, 
   3.8046549164768724`*^9}, 3.804654952470804*^9, {3.804655126208483*^9, 
   3.8046551362242436`*^9}, {3.8046553550598326`*^9, 3.8046553614834347`*^9}, 
   3.8046557767071676`*^9, {3.804655836894356*^9, 3.8046558658420153`*^9}, 
   3.804655982159675*^9, {3.8046560765940237`*^9, 3.8046561423716526`*^9}, {
   3.804656192795143*^9, 3.8046562709488134`*^9}, 3.804656305375382*^9, 
   3.80465637536335*^9, 3.8046564268663254`*^9, 3.804656532149601*^9, {
   3.804656599414733*^9, 3.804656611289099*^9}, 3.804656708387577*^9, 
   3.804656779147568*^9, 3.804656893375387*^9, 3.804656964455241*^9, 
   3.8046570410126004`*^9, 3.8046570916353936`*^9, {3.8046571408098326`*^9, 
   3.804657162917143*^9}, 3.804721269873336*^9, 3.8049161438252883`*^9, 
   3.8119753041259947`*^9, 3.812073997149869*^9, {3.816227517170451*^9, 
   3.816227540441064*^9}, 3.827887537680439*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"c6bb8bdd-50b2-4f8a-97d4-788d927c5482"]
}, Open  ]],

Cell[TextData[{
 "The codes above generate a ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],ExpressionUUID->
  "674992d4-98f3-492b-a02d-b17fd70dfa0d"],
 "-printable table of Vanhove operators (Table I)."
}], "Text",
 CellChangeTimes->{{3.8047212782752028`*^9, 3.804721290006673*^9}, {
  3.80618131710818*^9, 3.8061813421193013`*^9}, {3.827887528758205*^9, 
  3.827887533712655*^9}},ExpressionUUID->"113fbf7b-e8c8-4c76-b176-\
c8b3a1d6a382"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parity of Vanhove operators", "Section",
 CellChangeTimes->{{3.8047212256269884`*^9, 
  3.804721230468133*^9}},ExpressionUUID->"97134dd4-4a65-48b0-a78f-\
c72c876846ef"],

Cell["\<\
Here, we check the parity of Vanhove operators empirically, to support the \
formal proof of Proposition 2.3.\
\>", "Text",
 CellChangeTimes->{{3.804721332027116*^9, 3.804721354492667*^9}, 
   3.8299639451414647`*^9},ExpressionUUID->"79b6099f-d2df-42df-b420-\
5b9887f1cabe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VanhoveDual", "[", "m_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Lm", "=", 
     RowBox[{"VanhoveOp", "[", "m", "]"}]}], ";", 
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Total", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "j"], 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Lm", "[", 
                RowBox[{"[", 
                 RowBox[{"j", "+", "1"}], "]"}], "]"}], 
               RowBox[{"f", "[", "u", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "j"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "m"}], "}"}]}], "]"}], "]"}], "]"}], "//.", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", "r", ")"}],
             Derivative],
            MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
          SuperscriptBox["\[Delta]", "r"]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "m"}], "}"}]}], "]"}]}], ",", 
      "\[Delta]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8047213641070347`*^9, 3.8047214729557133`*^9}, {
  3.8047215145896688`*^9, 3.8047215330775614`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"eb53c81e-47bd-4ebc-bb5a-3e87d4eabf7a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "u", "]"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"VanhoveOp", "[", "m", "]"}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "m"], 
        RowBox[{"VanhoveDual", "[", "m", "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.8047215430685797`*^9, 3.804721576933042*^9}, {
   3.811975280644397*^9, 3.811975297860362*^9}, {3.812074007390732*^9, 
   3.812074009093877*^9}, {3.8278903004209356`*^9, 3.8278903250421047`*^9}, 
   3.827890464482875*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"19dd7b0e-3446-4d5b-b9eb-02ad89ba5f1a"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {"0", "0", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"0", "0", "0", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"0", "0", "0", "0", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "\<\"\"\>", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "0", "\<\"\"\>"},
    {"0", "0", "0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{0, 0}, {0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0,
     0}, {0, 0, 0, 0, 0, 0, 0}}]]], "Output",
 CellChangeTimes->{
  3.804721602407402*^9, {3.811975277180107*^9, 3.8119752998915663`*^9}, {
   3.812074009968819*^9, 3.812074015330533*^9}, 3.8278875429461365`*^9, 
   3.8278903197577724`*^9, {3.827890461732807*^9, 3.827890474850481*^9}},
 CellLabel->
  "Out[41]//TableForm=",ExpressionUUID->"6f19967d-4c21-43fd-820d-\
2b00af22b600"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.2. Block diagonalization of on-shell Wro\:0144skian matrices ", \
"Subchapter",
 CellChangeTimes->{{3.8047220106795993`*^9, 3.804722030898923*^9}, {
  3.80682134234181*^9, 
  3.806821345098069*^9}},ExpressionUUID->"17aad4b2-7a50-4802-812b-\
5df6622b8fa8"],

Cell[CellGroupData[{

Cell[TextData[{
 "Matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Beta]",
     FontWeight->"Bold"], "m"], TraditionalForm]],ExpressionUUID->
  "2b0b71a1-9f7a-4199-8cf9-cf114d604de9"],
 " "
}], "Section",
 CellChangeTimes->{{3.804722036494464*^9, 3.8047220569599857`*^9}, {
  3.804751335531212*^9, 
  3.8047513439968734`*^9}},ExpressionUUID->"4199ca73-64eb-4244-929f-\
d53b0c775241"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]", "[", "m_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"1", "\[LessEqual]", "a", "\[LessEqual]", 
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"m", "+", "1"}], "2"], "]"}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}], 
         RowBox[{"a", "-", "1"}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "-", "1"}], ")"}], "!"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "-", "a"}], ")"}], "!"}]], 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"a", "-", "1"}], ",", 
          RowBox[{"b", "-", "a"}]}], "]"}], 
        SuperscriptBox["u", 
         RowBox[{"b", "-", "a"}]]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}], 
         RowBox[{"a", "-", 
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"m", "+", "1"}], "2"], "]"}], "-", "1"}]], 
        FractionBox[
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "-", 
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"m", "+", "1"}], "2"], "]"}], "-", "1"}], ")"}], 
           "!"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "-", "a", "+", 
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"m", "+", "1"}], "2"], "]"}], "-", "1"}], ")"}], "!"}]], 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"a", "-", 
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"m", "+", "1"}], "2"], "]"}]}], ",", 
          RowBox[{"b", "-", "a", "+", 
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"m", "+", "1"}], "2"], "]"}]}]}], "]"}], 
        SuperscriptBox["u", 
         RowBox[{"b", "-", "a", "+", 
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"m", "+", "1"}], "2"], "]"}]}]]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "m"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.804722068001378*^9, 3.8047222317086887`*^9}, {
   3.804722302327384*^9, 3.8047223027023954`*^9}, {3.804722355021063*^9, 
   3.804722355177307*^9}, {3.804738478327628*^9, 3.80473848007768*^9}, {
   3.804738513656406*^9, 3.804738553977609*^9}, 3.804738607162835*^9, {
   3.8047387050745754`*^9, 3.804738742978407*^9}, {3.804751597300908*^9, 
   3.8047516060836935`*^9}, {3.8050118957977858`*^9, 
   3.8050119028075333`*^9}, {3.8050807817777843`*^9, 
   3.8050807967550335`*^9}, {3.806117104247837*^9, 3.8061171056868553`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"7201bb92-2d56-4516-a990-26f783e59a05"],

Cell["The following command checks some special cases of (2.21).", "Text",
 CellChangeTimes->{{3.8278906441112547`*^9, 
  3.8278906571097264`*^9}},ExpressionUUID->"e470ec9f-1096-46c0-a937-\
69e9e91faf39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"FunctionExpand", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "m", "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[ScriptF]", "[", 
             RowBox[{"m", ",", "1", ",", "1", ",", "u"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "j"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "-", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"b", "-", "1"}]], 
          RowBox[{"\[ScriptF]", "[", 
           RowBox[{"m", ",", "1", ",", "b", ",", "u"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", 
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"m", "+", "1"}], "2"], "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"b", "-", "1"}]], 
          RowBox[{"\[ScriptF]p", "[", 
           RowBox[{"m", ",", "1", ",", "b", ",", "u"}], "]"}], 
          SqrtBox["u"]}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", 
           RowBox[{"Floor", "[", 
            FractionBox["m", "2"], "]"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "2", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827890501686741*^9, 3.827890618988634*^9}, 
   3.8278906856266966`*^9, {3.8278907261307936`*^9, 3.82789075975029*^9}, {
   3.827890806356504*^9, 3.8278908598705053`*^9}, {3.827890894759323*^9, 
   3.8278909007140775`*^9}, {3.8278909697021503`*^9, 3.827891036253397*^9}, {
   3.8278911099317613`*^9, 3.827891134294186*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"00fff01b-3f51-40ff-a65f-1b76463dc305"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8278906151916237`*^9, {3.82789067776129*^9, 3.8278906991917486`*^9}, {
   3.8278907404905567`*^9, 3.8278907625639796`*^9}, {3.827890810967309*^9, 
   3.8278908345549197`*^9}, 3.8278908647540474`*^9, {3.827890895306141*^9, 
   3.8278909021203184`*^9}, {3.8278910105688667`*^9, 3.827891037097147*^9}, {
   3.8278910994978743`*^9, 3.827891137556638*^9}},
 CellLabel->"Out[61]=",ExpressionUUID->"ed3c0811-2639-4f78-8395-f87ebb6c8e20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"FunctionExpand", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "m", "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[ScriptF]", "[", 
             RowBox[{"m", ",", "2", ",", "1", ",", "u"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "j"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "-", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"b", "-", "1"}]], 
          RowBox[{"\[ScriptF]", "[", 
           RowBox[{"m", ",", "2", ",", "b", ",", "u"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", 
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"m", "+", "1"}], "2"], "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"b", "-", "1"}]], 
          RowBox[{"\[ScriptF]p", "[", 
           RowBox[{"m", ",", "2", ",", "b", ",", "u"}], "]"}], 
          SqrtBox["u"]}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", 
           RowBox[{"Floor", "[", 
            FractionBox["m", "2"], "]"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "2", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827890501686741*^9, 3.827890618988634*^9}, 
   3.8278906856266966`*^9, {3.8278907261307936`*^9, 3.82789075975029*^9}, {
   3.827890806356504*^9, 3.8278908598705053`*^9}, {3.827890894759323*^9, 
   3.8278909007140775`*^9}, {3.8278909697021503`*^9, 3.827891036253397*^9}, {
   3.8278911099317613`*^9, 3.82789115140231*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"7235fdb2-7ecb-42e6-9c91-99777b4871f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8278911528255663`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"050fee21-91d5-4228-ba5e-492b600c2319"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["P",
     FontWeight->"Bold",
     FontSlant->"Plain"], "k"], TraditionalForm]],ExpressionUUID->
  "962baa77-3a45-42f8-a335-bd73836e266c"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox[
     OverscriptBox[
      StyleBox["P",
       FontWeight->"Bold",
       FontSlant->"Plain"], "\[Prime]"],
     FontWeight->"Bold",
     FontSlant->"Plain"], "k"], TraditionalForm]],ExpressionUUID->
  "e90b4ffb-6fd8-4230-8bc3-a7c99c14acfe"]
}], "Section",
 CellChangeTimes->{{3.806116217866452*^9, 3.8061163034043207`*^9}, {
  3.8061163414447155`*^9, 3.80611634146026*^9}, {3.827891180294592*^9, 
  3.827891215761518*^9}},ExpressionUUID->"888ab6bf-5c80-41f7-b97e-\
eca1fdbcabed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pmat", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"b", "-", "1"}]], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"\[ScriptF]", "[", 
        RowBox[{"m", ",", "a", ",", "b", ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", "20"}], ",", 
       RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8278914018454857`*^9, 3.8278914401091437`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"fe5b151b-e5bc-4fcd-9580-e764fd6728ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ppmat", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"b", "-", "1"}]], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"\[ScriptF]p", "[", 
        RowBox[{"m", ",", "a", ",", "b", ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", "20"}], ",", 
       RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.827891451504179*^9, 3.827891456129322*^9}, {
  3.827891549069293*^9, 3.8278915601539917`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"4e2dd724-4fc5-4327-8ad9-8bbc4792965a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pp1mat", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "b"], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"a", "\[Equal]", "1"}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "b"}], 
           RowBox[{"m", "+", "2"}]], 
          RowBox[{"\[ScriptF]", "[", 
           RowBox[{"m", ",", "1", ",", "b", ",", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"2", "b"}], 
            RowBox[{"m", "+", "2"}]], 
           RowBox[{"\[ScriptF]", "[", 
            RowBox[{"m", ",", "a", ",", "b", ",", "1"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["a", 
              RowBox[{"m", "+", "2"}]]}], ")"}], 
           RowBox[{"\[ScriptF]", "[", 
            RowBox[{
             RowBox[{"m", "-", "2"}], ",", 
             RowBox[{"a", "-", "1"}], ",", "b", ",", "1"}], "]"}]}]}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", "20"}], ",", 
       RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.82789156332591*^9, 3.8278916860375657`*^9}, 
   3.8278918980243835`*^9},
 CellLabel->
  "In[181]:=",ExpressionUUID->"5c865b04-ce89-440f-b766-1d2f221b1460"],

Cell[TextData[{
 "From the proof of Proposition 2.8, we know that the two definitions of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox[
     OverscriptBox[
      StyleBox["P",
       FontWeight->"Bold",
       FontSlant->"Plain"], "\[Prime]"],
     FontWeight->"Bold",
     FontSlant->"Plain"], "k"], TraditionalForm]],ExpressionUUID->
  "fce1b653-67a9-49c4-b13f-38216a80e3bb"],
 " are equivalent to each other."
}], "Text",
 CellChangeTimes->{{3.827891985873797*^9, 
  3.827892031483384*^9}},ExpressionUUID->"d08ce827-d8f6-4b69-9e62-\
31558961103c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"Chop", "[", 
      RowBox[{
       RowBox[{"Ppmat", "[", "m", "]"}], "-", 
       RowBox[{"Pp1mat", "[", "m", "]"}]}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "3", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827891704459277*^9, 3.827891733382629*^9}, 
   3.82789191913754*^9, {3.82789195112226*^9, 3.8278919579985733`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"758713e1-9214-4076-9ec0-cdb69db3ce74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.827891739135655*^9, {3.82789192492111*^9, 3.827891966573126*^9}},
 CellLabel->"Out[75]=",ExpressionUUID->"babc4e18-b249-4f24-9f91-d85bbdf45b67"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Matrices ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Alpha]",
     FontWeight->"Bold"], "k"], TraditionalForm]],ExpressionUUID->
  "b41b9e58-4f3d-4a44-9ef1-d9211e3d0f7a"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Psi]",
     FontWeight->"Bold"], "k"], TraditionalForm]],ExpressionUUID->
  "38d1597b-d1a8-4d10-b276-32294ce6be5b"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[CurlyRho]",
     FontWeight->"Bold"], "k"], TraditionalForm]],ExpressionUUID->
  "fb939dc5-8f32-48a5-91aa-01268309edd4"]
}], "Section",
 CellChangeTimes->{{3.804722036494464*^9, 3.8047220569599857`*^9}, {
  3.804751335531212*^9, 3.8047513439968734`*^9}, {3.804798782749055*^9, 
  3.804798797261572*^9}, {3.805697974519911*^9, 3.8056979781449594`*^9}, {
  3.8061812100881987`*^9, 3.8061812301837263`*^9}, {3.806181267261114*^9, 
  3.80618126757362*^9}, {3.827887837158367*^9, 
  3.827887839892865*^9}},ExpressionUUID->"4596ec18-e87c-486d-8bc5-\
bd9df49cb72f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]mat", "[", "k_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"2", "\[LessEqual]", "a", "\[LessEqual]", "k"}], ",", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"a", ",", "b"}], "]"}], "-", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{
         RowBox[{"a", "+", "k", "-", "1"}], ",", "b"}], "]"}]}], ",", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8047988594643373`*^9, 3.8047989615075593`*^9}, {
  3.8278878552300673`*^9, 3.827887855511343*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"87ba9e87-1885-4f55-927d-e2fdc99d2fdf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]mat", "[", "3", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8047989637888403`*^9, 3.804798973323021*^9}, {
  3.827887857245743*^9, 3.827887857605137*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"3bdd7f34-7470-4c1f-adcf-a6f4be0c2c3d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "1", "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.80479896749193*^9, 3.8047989736510725`*^9}, 
   3.8061814387791176`*^9, 3.8278922722953043`*^9, 3.827928429584403*^9},
 CellLabel->
  "Out[175]//MatrixForm=",ExpressionUUID->"674d70f4-2173-4bfc-b12c-\
8921858c4b82"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]mat", "[", "k_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"1", "\[LessEqual]", "a", "\[LessEqual]", 
       RowBox[{"k", "+", "1"}]}], ",", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"a", ",", "b"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"a", ",", 
           RowBox[{"k", "+", "1"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"a", ",", 
        RowBox[{"b", "+", "1"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"2", "k"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.804799024589593*^9, 3.804799054881776*^9}, {
   3.8047991667528887`*^9, 3.804799166961214*^9}, {3.8047992263274803`*^9, 
   3.8047992984377766`*^9}, 3.8056980016083164`*^9, 3.8061812100881987`*^9},
 CellLabel->
  "In[176]:=",ExpressionUUID->"1388689f-9bbb-4105-9894-fee88217617b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]mat", "[", "3", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.804799055928586*^9, 3.804799066002273*^9}, 
   3.805698005774522*^9, 3.8061812100881987`*^9},
 CellLabel->
  "In[177]:=",ExpressionUUID->"e6efe10a-29bd-46fd-aa33-5ed5a225d140"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8047990591161366`*^9, 3.8047990663927984`*^9}, 
   3.804799167931141*^9, {3.8047992423799458`*^9, 3.80479930028147*^9}, 
   3.805698008915204*^9, 3.8061814388103695`*^9, 3.8078318204420033`*^9, 
   3.811987021812769*^9, 3.827892278478466*^9, 3.8279284296469035`*^9},
 CellLabel->
  "Out[177]//MatrixForm=",ExpressionUUID->"d7031c07-9c0b-4e8c-a1f5-\
b0099e9bd20f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyRho]mat", "[", "k_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"a", ",", "b"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"2", "k"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8061812702768617`*^9, 3.806181289630782*^9}, 
   3.807696608902734*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"7eddb1f4-472b-4c59-aa2f-3b38d542d477"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";", 
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", 
        RowBox[{"Wmat", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "k"}], "-", "1"}], ",", "1"}], "]"}], ".", 
        RowBox[{"\[Alpha]mat", "[", "k", "]"}]}], "//.", 
       RowBox[{"u", "\[Rule]", "1"}]}], ")"}], "-", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"Transpose", "[", 
           RowBox[{"Pmat", "[", 
            RowBox[{
             RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], "0"},
         {
          RowBox[{"Transpose", "[", 
           RowBox[{"Ppmat", "[", 
            RowBox[{
             RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], 
          RowBox[{"-", 
           RowBox[{"Transpose", "[", 
            RowBox[{"Pmat", "[", 
             RowBox[{
              RowBox[{"2", "k"}], "-", "3"}], "]"}], "]"}]}]}
        }], ")"}], "]"}]}], "]"}], "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.806116903570347*^9, 3.8061170188829517`*^9}, 
   3.806117050020069*^9, {3.806117151974662*^9, 3.806117168760968*^9}, {
   3.80611760980245*^9, 3.806117677952034*^9}, {3.8061238506987553`*^9, 
   3.806123854011299*^9}, 3.827887870874758*^9, {3.8278922976136537`*^9, 
   3.8278923220619392`*^9}, 3.827892356959092*^9},
 CellLabel->
  "In[182]:=",ExpressionUUID->"4dfa33ab-3e22-4f3e-8551-7a88983cc4b4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806116911525073*^9, 3.8061169927550106`*^9, 3.806117062355999*^9, 
   3.8061171221062117`*^9, 3.8061176390570707`*^9, {3.8061176705912795`*^9, 
   3.806117687287277*^9}, 3.80612400797661*^9, 3.8061814438430386`*^9, 
   3.8061814843850255`*^9, 3.811987041018485*^9, 3.827892330235007*^9, 
   3.8278923636009502`*^9, {3.8279284333411894`*^9, 3.827928452370993*^9}},
 CellLabel->
  "Out[182]//MatrixForm=",ExpressionUUID->"37089e12-ea6b-48af-bdee-\
97fe3f4136bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   FractionBox["1", 
    SuperscriptBox["10", "6"]]}], ";", 
  RowBox[{"k", "=", "3"}], ";", 
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CurlyRho]mat", "[", "k", "]"}], ".", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"2", "k"}], "]"}], ".", 
         RowBox[{"Wmat", "[", 
          RowBox[{
           RowBox[{"2", "k"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "]"}], ".", 
         RowBox[{"\[Psi]mat", "[", "k", "]"}], ".", 
         RowBox[{"\[Alpha]mat", "[", "k", "]"}]}], "//.", 
        RowBox[{"u", "\[Rule]", "1"}]}], ")"}], "-", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"Transpose", "[", 
            RowBox[{"Pmat", "[", 
             RowBox[{"2", "k"}], "]"}], "]"}], "0"},
          {
           RowBox[{"Transpose", "[", 
            RowBox[{"Ppmat", "[", 
             RowBox[{"2", "k"}], "]"}], "]"}], 
           RowBox[{"-", 
            RowBox[{"Transpose", "[", 
             RowBox[{"Pmat", "[", 
              RowBox[{
               RowBox[{"2", "k"}], "-", "2"}], "]"}], "]"}]}]}
         }], ")"}], "]"}]}], ",", 
     RowBox[{"8", "\[Epsilon]"}]}], "]"}], "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.8061240741528654`*^9, 3.8061241737587013`*^9}, {
   3.8061242160339565`*^9, 3.8061242161902165`*^9}, {3.806124263317412*^9, 
   3.806124264442416*^9}, {3.806124349038322*^9, 3.8061243536028943`*^9}, {
   3.806124657089746*^9, 3.806124657308502*^9}, {3.8061246948155804`*^9, 
   3.806124695268655*^9}, {3.8061247450811996`*^9, 3.806124745206258*^9}, {
   3.806124799007509*^9, 3.806124800462391*^9}, {3.8061248403199368`*^9, 
   3.806124840731183*^9}, 3.8061812100881987`*^9, 3.806181248389552*^9, {
   3.806181421909187*^9, 3.806181432325962*^9}, 3.827887870874758*^9, {
   3.8278923731843204`*^9, 3.827892392110334*^9}, 3.8278925216991343`*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"e9eef2ab-7255-434b-af2b-a4a180010a00"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806124132415683*^9, 3.8061241386844926`*^9}, 
   3.8061241974492903`*^9, 3.8061242394717565`*^9, 3.806124287548629*^9, 
   3.8061243720028777`*^9, 3.80612467967863*^9, 3.8061247192299047`*^9, 
   3.8061247661278405`*^9, 3.806124821710493*^9, 3.806124861742008*^9, 
   3.806181447441884*^9, 3.8061815055357637`*^9, 3.82789240085583*^9, 
   3.827892530009031*^9},
 CellLabel->
  "Out[84]//MatrixForm=",ExpressionUUID->"d74d2946-f814-472a-8589-\
da2b4077b94f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Matrices ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyTheta]", "m"], TraditionalForm]],ExpressionUUID->
  "6ed7f97d-09ea-4307-8ef5-898d56957416"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CurlyPhi]", "m"], TraditionalForm]],ExpressionUUID->
  "2c8da07e-7c6d-4351-adb6-13339d91db22"]
}], "Section",
 CellChangeTimes->{{3.8068198005233*^9, 3.806819848840104*^9}, {
  3.827892423007143*^9, 3.8278924557859745`*^9}, {3.827892493451086*^9, 
  3.827892493451086*^9}},ExpressionUUID->"56d57d4a-a14b-41b0-9f3f-\
9f228153c5c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyTheta]mat", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"a", ",", "b"}], "]"}], "+", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", ">", 
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"m", "+", "1"}], "2"], "]"}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"a", "-", 
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"m", "+", "1"}], "2"], "]"}]}], ")"}]}], 
         RowBox[{"m", "+", "2"}]], 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{
          RowBox[{"a", "-", 
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"m", "+", "1"}], "2"], "]"}]}], ",", "b"}], "]"}]}], ",",
        "0"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"m", "+", "1"}], "2"], "]"}]}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"m", "+", "1"}], "2"], "]"}]}], "-", "1"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.806819852871354*^9, 3.806819932234453*^9}, {
   3.80681997128417*^9, 3.806820017127956*^9}, {3.806820047685214*^9, 
   3.80682004776329*^9}, {3.806820103750594*^9, 3.8068201039068446`*^9}, 
   3.8068201693086624`*^9, {3.827914734227953*^9, 3.8279147621697297`*^9}, 
   3.8279148626344347`*^9, {3.8279149283202124`*^9, 3.827914937306348*^9}, {
   3.8279152620849657`*^9, 3.8279152638037257`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"612ef9ff-178d-4058-a49e-9c543ed252b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]mat", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"a", ",", "b"}], "]"}], "+", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", ">", 
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"m", "+", "1"}], "2"], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["b", 
           RowBox[{"m", "+", "2"}]]}], ")"}], 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{
          RowBox[{"a", "-", 
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "1"}], ",", "b"}], 
         "]"}]}], ",", "0"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"m", "+", "1"}], "2"], "]"}]}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"m", "+", "1"}], "2"], "]"}]}], "-", "1"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8068205522278523`*^9, 3.806820575763344*^9}, {
   3.806820611994935*^9, 3.8068206244855366`*^9}, 3.8068206669923325`*^9, {
   3.8068207227874556`*^9, 3.806820722974902*^9}, 3.8068208790145397`*^9, {
   3.8279147753696485`*^9, 3.8279147955996404`*^9}, 3.8279148642438517`*^9, {
   3.827914939577689*^9, 3.827914944407539*^9}, {3.8279152682161455`*^9, 
   3.827915275595005*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"50242922-9586-49de-9bce-1c35a31d383f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";", 
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CurlyTheta]mat", "[", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", 
         RowBox[{"Wmat", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "k"}], "-", "1"}], ",", "1"}], "]"}], ".", 
         RowBox[{"\[Alpha]mat", "[", "k", "]"}]}], "//.", 
        RowBox[{"u", "\[Rule]", "1"}]}], ")"}], ".", 
      RowBox[{"\[CurlyPhi]mat", "[", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], "]"}]}], "-", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"Transpose", "[", 
           RowBox[{"Pmat", "[", 
            RowBox[{
             RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], "0"},
         {"0", 
          RowBox[{"-", 
           RowBox[{"Transpose", "[", 
            RowBox[{"Pmat", "[", 
             RowBox[{
              RowBox[{"2", "k"}], "-", "3"}], "]"}], "]"}]}]}
        }], ")"}], "]"}]}], "]"}], "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.8068212133640785`*^9, 3.8068212391750937`*^9}, 
   3.8278878708903837`*^9, {3.8279148075324497`*^9, 3.827914830325221*^9}, {
   3.8279148813626194`*^9, 3.8279148870971155`*^9}, 3.8279153334048014`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"e11a6540-8169-4975-8e86-00cb78e605a9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806821253284086*^9, 3.8279148454394755`*^9, {3.827914880001554*^9, 
   3.8279148981619816`*^9}, 3.827914955418208*^9, 3.8279152843072033`*^9, 
   3.827915338420483*^9},
 CellLabel->
  "Out[104]//TableForm=",ExpressionUUID->"b19de770-a221-4e2b-8c54-\
33606427aac5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   FractionBox["1", 
    SuperscriptBox["10", "6"]]}], ";", 
  RowBox[{"k", "=", "3"}], ";", 
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CurlyTheta]mat", "[", 
        RowBox[{"2", "k"}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CurlyRho]mat", "[", "k", "]"}], ".", 
          RowBox[{"\[Beta]", "[", 
           RowBox[{"2", "k"}], "]"}], ".", 
          RowBox[{"Wmat", "[", 
           RowBox[{
            RowBox[{"2", "k"}], ",", 
            RowBox[{"1", "-", "\[Epsilon]"}]}], "]"}], ".", 
          RowBox[{"\[Psi]mat", "[", "k", "]"}], ".", 
          RowBox[{"\[Alpha]mat", "[", "k", "]"}]}], "//.", 
         RowBox[{"u", "\[Rule]", "1"}]}], ")"}], ".", 
       RowBox[{"\[CurlyPhi]mat", "[", 
        RowBox[{"2", "k"}], "]"}]}], "-", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"Transpose", "[", 
            RowBox[{"Pmat", "[", 
             RowBox[{"2", "k"}], "]"}], "]"}], "0"},
          {"0", 
           RowBox[{"-", 
            RowBox[{"Transpose", "[", 
             RowBox[{"Pmat", "[", 
              RowBox[{
               RowBox[{"2", "k"}], "-", "2"}], "]"}], "]"}]}]}
         }], ")"}], "]"}]}], ",", 
     RowBox[{"8", "\[Epsilon]"}]}], "]"}], "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.8061240741528654`*^9, 3.8061241737587013`*^9}, {
   3.8061242160339565`*^9, 3.8061242161902165`*^9}, {3.806124263317412*^9, 
   3.806124264442416*^9}, {3.806124349038322*^9, 3.8061243536028943`*^9}, {
   3.806124657089746*^9, 3.806124657308502*^9}, {3.8061246948155804`*^9, 
   3.806124695268655*^9}, {3.8061247450811996`*^9, 3.806124745206258*^9}, {
   3.806124799007509*^9, 3.806124800462391*^9}, {3.8061248403199368`*^9, 
   3.806124840731183*^9}, 3.8061812100881987`*^9, 3.806181248389552*^9, {
   3.806181421909187*^9, 3.806181432325962*^9}, {3.8068212742761607`*^9, 
   3.806821289356531*^9}, 3.8278878708903837`*^9, {3.8279153415471454`*^9, 
   3.8279153818908453`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"7bf3bcc6-f126-4425-a722-0571f1b33ee6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8068213082010913`*^9, 3.827915390166004*^9},
 CellLabel->
  "Out[106]//MatrixForm=",ExpressionUUID->"ec0c3fa4-2af1-47e8-93cb-\
2ec2ccfa601d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.3. Sum rules for on-shell and off-shell Bessel moments ", "Subchapter",
 CellChangeTimes->{{3.8047220106795993`*^9, 3.804722030898923*^9}, {
  3.8049361684024315`*^9, 
  3.804936190234723*^9}},ExpressionUUID->"83a29bd8-88d6-48bc-aa91-\
c757e716cc28"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[ScriptCapitalI]", 
     RowBox[{"m", ",", "s"}], "\[ScriptL]"], "(", "u", ")"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5beda2b0-eabd-424e-adef-62a2e817c2f5"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[ScriptCapitalI]", "\[Prime]"], 
     RowBox[{"m", ",", "s"}], "\[ScriptL]"], "(", "u", ")"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f46f6949-a84c-45cd-a2e1-5d2b9d1a4597"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[ScriptCapitalK]", 
     RowBox[{"m", ",", "s"}], "\[ScriptL]"], "(", "u", ")"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a9dbf71c-9491-4bb9-b1a3-1abdd43da46f"],
 "  and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[ScriptCapitalK]", "\[Prime]"], 
     RowBox[{"m", ",", "s"}], "\[ScriptL]"], "(", "u", ")"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b91710f0-29f1-4522-b013-3cc5243bd08e"]
}], "Section",
 CellChangeTimes->{{3.8279154705415783`*^9, 
  3.827915597167858*^9}},ExpressionUUID->"ce8df1d5-106e-4027-b23c-\
45d54d73eadb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Re\[ScriptCapitalI]", "[", 
   RowBox[{"m_", ",", "s_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"m", "+", "2"}], ")"}], 
    RowBox[{"\[ScriptCapitalF]", "[", 
     RowBox[{"m", ",", "1", ",", "\[ScriptL]", ",", "u"}], "]"}]}], "+", 
   RowBox[{"Total", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ",", 
         RowBox[{"2", "j"}]}], "]"}], 
       RowBox[{"\[ScriptCapitalF]", "[", 
        RowBox[{"m", ",", 
         RowBox[{
          RowBox[{"2", "j"}], "+", "1"}], ",", 
         FormBox["\[ScriptL]",
          TraditionalForm], ",", "u"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ")"}]}], 
         "]"}]}], "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8279156549248505`*^9, 3.8279157679335265`*^9}, {
  3.8279162366853046`*^9, 3.827916291923065*^9}, {3.8279163926744947`*^9, 
  3.8279163953255696`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"bdb09e1e-61b7-411a-8fab-88133bce0936"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Im\[ScriptCapitalI]", "[", 
   RowBox[{"m_", ",", "s_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "m"]}], 
   RowBox[{"Total", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ",", 
         RowBox[{
          RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
       RowBox[{"\[ScriptCapitalF]", "[", 
        RowBox[{"m", ",", 
         RowBox[{
          RowBox[{"2", "j"}], "+", "2"}], ",", 
         FormBox["\[ScriptL]",
          TraditionalForm], ",", "u"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["m", "2"], "]"}], "-", "s"}], ")"}]}], "]"}]}], 
       "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8279157762558823`*^9, 3.8279157915577993`*^9}, {
   3.827915852937294*^9, 3.82791585861465*^9}, {3.8279164008428397`*^9, 
   3.8279164468442116`*^9}, 3.8279176153016157`*^9, {3.8279177018132467`*^9, 
   3.8279177038289447`*^9}, 3.827920028021216*^9, 3.827920851106188*^9, {
   3.82792311133267*^9, 3.8279231133692126`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"517cb38d-9278-44b9-ae4d-4586210089f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Re\[ScriptCapitalI]p", "[", 
   RowBox[{"m_", ",", "s_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"m", "+", "2"}], ")"}], 
    RowBox[{"\[ScriptCapitalF]p", "[", 
     RowBox[{"m", ",", "1", ",", "\[ScriptL]", ",", "u"}], "]"}]}], "+", 
   RowBox[{"Total", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ",", 
         RowBox[{"2", "j"}]}], "]"}], 
       RowBox[{"\[ScriptCapitalF]p", "[", 
        RowBox[{"m", ",", 
         RowBox[{
          RowBox[{"2", "j"}], "+", "1"}], ",", "\[ScriptL]", ",", "u"}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ")"}]}], 
         "]"}]}], "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8279156549248505`*^9, 3.8279157679335265`*^9}, {
  3.82791587161304*^9, 3.8279158826304474`*^9}, {3.8279164023116198`*^9, 
  3.8279164527678356`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"84b54a29-673b-4e79-ba01-23ac54317f6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Im\[ScriptCapitalI]p", "[", 
   RowBox[{"m_", ",", "s_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "m"]}], 
   RowBox[{"Total", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ",", 
         RowBox[{
          RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
       RowBox[{"\[ScriptCapitalF]p", "[", 
        RowBox[{"m", ",", 
         RowBox[{
          RowBox[{"2", "j"}], "+", "2"}], ",", "\[ScriptL]", ",", "u"}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["m", "2"], "]"}], "-", "s"}], ")"}]}], "]"}]}], 
       "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8279157762558823`*^9, 3.8279157915577993`*^9}, {
   3.827915852937294*^9, 3.8279158878897715`*^9}, {3.827916403967812*^9, 
   3.827916422340473*^9}, {3.8279164554297314`*^9, 3.827916457196655*^9}, {
   3.827917618791685*^9, 3.827917619776091*^9}, 3.827917709207306*^9, 
   3.8279200302604065`*^9, 3.827920852840593*^9, 3.827923118773035*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"6b77ec13-4f13-40ef-9dd3-d01a51586d6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Re\[ScriptCapitalK]", "[", 
   RowBox[{"m_", ",", "s_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"Total", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ",", 
           RowBox[{
            RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "s"}], ",", 
           RowBox[{
            RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
       RowBox[{"\[ScriptCapitalF]", "[", 
        RowBox[{"m", ",", 
         RowBox[{
          RowBox[{"2", "j"}], "+", 
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}], "+", "1"}], ",", "\[ScriptL]", ",", 
         "u"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"m", "+", "1"}], "2"], "]"}], "-", "1", "+", "s"}], 
           ")"}]}], "]"}]}], "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.827915922128886*^9, 3.8279159945925956`*^9}, {
   3.82791640548525*^9, 3.827916425145397*^9}, {3.82791645924364*^9, 
   3.8279164619195538`*^9}, 3.827920872656742*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"10a54d7a-adb3-44e4-be9c-6c856857b8b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Im\[ScriptCapitalK]", "[", 
   RowBox[{"m_", ",", "s_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "m"]}], 
   RowBox[{"Total", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ",", 
           RowBox[{"2", "j"}]}], "]"}], "-", 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "s"}], ",", 
           RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
       RowBox[{"\[ScriptCapitalF]", "[", 
        RowBox[{"m", ",", 
         RowBox[{
          RowBox[{"2", "j"}], "+", 
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}]}], ",", "\[ScriptL]", ",", "u"}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "s"}], ")"}]}], 
         "]"}]}], "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8279160205275965`*^9, 3.8279160562513423`*^9}, {
   3.827916407094621*^9, 3.8279164327407336`*^9}, {3.8279164642008142`*^9, 
   3.8279164677335896`*^9}, 3.82792312278199*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"1eb13912-f9e3-47f0-975c-187ab3a0427a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Re\[ScriptCapitalK]p", "[", 
   RowBox[{"m_", ",", "s_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"Total", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ",", 
           RowBox[{
            RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "s"}], ",", 
           RowBox[{
            RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
       RowBox[{"\[ScriptCapitalF]p", "[", 
        RowBox[{"m", ",", 
         RowBox[{
          RowBox[{"2", "j"}], "+", 
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}], "+", "1"}], ",", "\[ScriptL]", ",", 
         "u"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"m", "+", "1"}], "2"], "]"}], "-", "1", "+", "s"}], 
           ")"}]}], "]"}]}], "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.827915922128886*^9, 3.8279159945925956`*^9}, {
   3.8279160705381465`*^9, 3.8279160733350058`*^9}, {3.8279164092040386`*^9, 
   3.827916434914503*^9}, {3.827916470649352*^9, 3.827916473305639*^9}, 
   3.827920876416026*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"ea082592-f5f7-49b0-a373-cceed6856d11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Im\[ScriptCapitalK]p", "[", 
   RowBox[{"m_", ",", "s_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "m"]}], 
   RowBox[{"Total", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ",", 
           RowBox[{"2", "j"}]}], "]"}], "-", 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "s"}], ",", 
           RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
       RowBox[{"\[ScriptCapitalF]p", "[", 
        RowBox[{"m", ",", 
         RowBox[{
          RowBox[{"2", "j"}], "+", 
          RowBox[{"Floor", "[", 
           FractionBox["m", "2"], "]"}]}], ",", "\[ScriptL]", ",", "u"}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "s"}], ")"}]}], 
         "]"}]}], "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8279160205275965`*^9, 3.8279160813454447`*^9}, {
   3.827916411182513*^9, 3.8279164373051486`*^9}, {3.82791647558692*^9, 
   3.8279164786182966`*^9}, 3.827923124224083*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"939c81c4-234a-4810-aef6-f801fd52de73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Sum rules for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[ScriptCapitalF]", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}], ",", "j"}], "\[ScriptL]"], "(", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "s"}], ")"}], "2"], ")"}], TraditionalForm]],
  ExpressionUUID->"921ca029-e183-4059-ac70-f0443e61c0f7"],
 " and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[ScriptCapitalF]", "\[Prime]"], 
     RowBox[{
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}], ",", "j"}], "\[ScriptL]"], "(", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "s"}], ")"}], "2"], ")"}], TraditionalForm]],
  ExpressionUUID->"2e82768e-c37b-4e6f-add4-a508552861a5"]
}], "Section",
 CellChangeTimes->{{3.8049919495163717`*^9, 3.804991960938486*^9}, {
  3.804992049887645*^9, 3.804992049887645*^9}, {3.8049920942878675`*^9, 
  3.8049921273013535`*^9}, {3.8049924992617235`*^9, 3.804992501669969*^9}, {
  3.8049955004396915`*^9, 3.80499552835308*^9}, {3.8279154312679186`*^9, 
  3.827915461942341*^9}},ExpressionUUID->"068d16a0-14e1-4a45-a177-\
287fc7b719ce"],

Cell["The codes below verify special cases of Proposition 2.9(a).", "Text",
 CellChangeTimes->{{3.804992159976903*^9, 3.8049921703364286`*^9}, {
   3.804992460133219*^9, 3.804992467431794*^9}, 3.8078261893203087`*^9, {
   3.8279213429414015`*^9, 
   3.8279213442384224`*^9}},ExpressionUUID->"c43df4b5-9cf3-4fd7-ac0f-\
7ed59395272e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Re\[ScriptCapitalI]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Re\[ScriptCapitalK]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox["k", "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.804992869051563*^9, 3.804993029490203*^9}, {
   3.8049931338260403`*^9, 3.8049931586638565`*^9}, {3.8049931931813383`*^9, 
   3.8049932045577536`*^9}, {3.8049932643466578`*^9, 3.8049932840287247`*^9}, 
   3.8049934175255322`*^9, {3.8049934536395206`*^9, 3.8049934784406023`*^9}, {
   3.8049936019437103`*^9, 3.8049936386484137`*^9}, {3.804993672383501*^9, 
   3.8049938029599867`*^9}, {3.804994929497028*^9, 3.8049949349790916`*^9}, {
   3.804995127544648*^9, 3.804995127794652*^9}, {3.8049952247264132`*^9, 
   3.8049952248357897`*^9}, {3.8049954237118273`*^9, 3.804995427028384*^9}, {
   3.8049962824769335`*^9, 3.8049962855723953`*^9}, {3.804996462918892*^9, 
   3.804996466109799*^9}, {3.8279161286792397`*^9, 3.8279161651222696`*^9}, {
   3.8279176021750593`*^9, 3.827917607692083*^9}, 3.8279176665791826`*^9, 
   3.8279208867075815`*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"d73e3bc4-1622-4bcc-833c-7be7f7be0b9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
     "-", "1.38619095939078589423440884083`11.824966073269573*^-9"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1.11943775589210500435961443673`11.762107531251193*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "9.4424451879897873914415323547`11.56311181522438*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "8.884897947529641269388849546`11.379434247715812*^-10"}]}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.804996294334798*^9, 3.804996470512292*^9, 3.827916167153463*^9, 
   3.8279176116452312`*^9, {3.827917653949252*^9, 3.827917669391692*^9}, 
   3.827920888852844*^9, 3.8279231401657934`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"b2004cfa-cf95-49e1-a651-b4d093aaf0ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Im\[ScriptCapitalI]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Im\[ScriptCapitalK]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox["k", "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8279176742511578`*^9, 3.827917717797358*^9}, 
   3.8279180831889315`*^9, 3.8279208922974653`*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"f7c1c9ee-c945-4bc0-9922-3c6e06dd90ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1.38619096348155489452718811115`11.879270904094833*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1.11943773087679675430809859957`11.759454641048302*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "3.23041400281863654487738407`11.113182513194417*^-10"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
     "-", "9.3271827481337064789009831574`11.391871515022727*^-10"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.827917679179216*^9, 3.8279177184554176`*^9}, 
   3.827918084706929*^9, 3.8279208939048676`*^9, 3.8279231412775197`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"881aec6d-5c5e-402b-84c3-59c477ced734"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Re\[ScriptCapitalI]p", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Re\[ScriptCapitalK]p", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"k", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.804992869051563*^9, 3.804993029490203*^9}, {
   3.8049931338260403`*^9, 3.8049931586638565`*^9}, {3.8049931931813383`*^9, 
   3.8049932045577536`*^9}, {3.8049932643466578`*^9, 3.8049932840287247`*^9}, 
   3.8049934175255322`*^9, {3.8049934536395206`*^9, 3.8049934784406023`*^9}, {
   3.8049936019437103`*^9, 3.8049936386484137`*^9}, {3.804993672383501*^9, 
   3.8049938029599867`*^9}, {3.804994929497028*^9, 3.8049949349790916`*^9}, {
   3.804995127544648*^9, 3.804995127794652*^9}, {3.8049952247264132`*^9, 
   3.8049952248357897`*^9}, {3.8049954237118273`*^9, 3.804995427028384*^9}, {
   3.8049962824769335`*^9, 3.8049962855723953`*^9}, {3.804996462918892*^9, 
   3.804996466109799*^9}, {3.8279161286792397`*^9, 3.8279161651222696`*^9}, {
   3.8279176021750593`*^9, 3.827917607692083*^9}, 3.8279176665791826`*^9, {
   3.827918094718279*^9, 3.827918103199336*^9}, 3.8279208965830927`*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"ffa93b79-d408-4b57-b480-222a2ce48eef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.827919756370988*^9, 3.827920897306357*^9, 
  3.827923141621256*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"6d485366-54fb-4dd4-a02b-e7b030e78256"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Im\[ScriptCapitalI]p", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Im\[ScriptCapitalK]p", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"k", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8279176742511578`*^9, 3.827917717797358*^9}, {
   3.8279180831889315`*^9, 3.8279181054543476`*^9}, 3.8279208997942734`*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"7a39ff97-7fec-407d-8e7e-5a7e204690fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8279197591679163`*^9, 3.827920900548967*^9, 
  3.8279231418712616`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"794d1c63-0b2a-4837-8fbc-9a86e4191cef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Re\[ScriptCapitalI]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Re\[ScriptCapitalK]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox["k", "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.804992869051563*^9, 3.804993029490203*^9}, {
   3.8049931338260403`*^9, 3.8049931586638565`*^9}, {3.8049931931813383`*^9, 
   3.8049932045577536`*^9}, {3.8049932643466578`*^9, 3.8049932840287247`*^9}, 
   3.8049934175255322`*^9, {3.8049934536395206`*^9, 3.8049934784406023`*^9}, {
   3.8049936019437103`*^9, 3.8049936386484137`*^9}, {3.804993672383501*^9, 
   3.8049938029599867`*^9}, {3.804994929497028*^9, 3.8049949349790916`*^9}, {
   3.804995127544648*^9, 3.804995127794652*^9}, {3.8049952247264132`*^9, 
   3.8049952248357897`*^9}, {3.8049954237118273`*^9, 3.804995427028384*^9}, {
   3.8049962824769335`*^9, 3.8049962855723953`*^9}, {3.804996462918892*^9, 
   3.804996466109799*^9}, {3.8279161286792397`*^9, 3.8279161651222696`*^9}, {
   3.8279176021750593`*^9, 3.827917607692083*^9}, 3.8279176665791826`*^9, 
   3.8279208867075815`*^9, 3.827921405703051*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"b87d5355-1a66-4e8b-8795-143345dbc810"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.804996294334798*^9, 3.804996470512292*^9, 3.827916167153463*^9, 
   3.8279176116452312`*^9, {3.827917653949252*^9, 3.827917669391692*^9}, 
   3.827920888852844*^9, 3.8279214128341336`*^9, 3.8279231426852365`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"7af73ca1-5972-4270-883c-83c7707ca3d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Im\[ScriptCapitalI]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Im\[ScriptCapitalK]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox["k", "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8279176742511578`*^9, 3.827917717797358*^9}, 
   3.8279180831889315`*^9, 3.8279208922974653`*^9, 3.827921405703051*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"9465befb-6477-4b43-a640-466d6935fee1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.827917679179216*^9, 3.8279177184554176`*^9}, 
   3.827918084706929*^9, 3.8279208939048676`*^9, 3.82792141353977*^9, 
   3.827923143454437*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"25754ebb-6bdc-41da-8a2f-b11fbfb39875"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Re\[ScriptCapitalI]p", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Re\[ScriptCapitalK]p", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"k", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.804992869051563*^9, 3.804993029490203*^9}, {
   3.8049931338260403`*^9, 3.8049931586638565`*^9}, {3.8049931931813383`*^9, 
   3.8049932045577536`*^9}, {3.8049932643466578`*^9, 3.8049932840287247`*^9}, 
   3.8049934175255322`*^9, {3.8049934536395206`*^9, 3.8049934784406023`*^9}, {
   3.8049936019437103`*^9, 3.8049936386484137`*^9}, {3.804993672383501*^9, 
   3.8049938029599867`*^9}, {3.804994929497028*^9, 3.8049949349790916`*^9}, {
   3.804995127544648*^9, 3.804995127794652*^9}, {3.8049952247264132`*^9, 
   3.8049952248357897`*^9}, {3.8049954237118273`*^9, 3.804995427028384*^9}, {
   3.8049962824769335`*^9, 3.8049962855723953`*^9}, {3.804996462918892*^9, 
   3.804996466109799*^9}, {3.8279161286792397`*^9, 3.8279161651222696`*^9}, {
   3.8279176021750593`*^9, 3.827917607692083*^9}, 3.8279176665791826`*^9, {
   3.827918094718279*^9, 3.827918103199336*^9}, 3.8279208965830927`*^9, 
   3.827921405718695*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"8da8e1b2-435b-4ccc-9ebc-381a1fc3bbb0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "7.7867113512024416370008012766`11.71850182915012*^-10"}]}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
     "-", "5.7822931824605058039850218679`11.604167493783018*^-10"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "5.1296982171467461047399952728`11.471053058150629*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "4.6635900487987935960054948596`11.26345631839256*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
     "-", "4.4925572749240089210935439517`11.071925602889545*^-10"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.827919756370988*^9, 3.827920897306357*^9, 
  3.827921416854604*^9, 3.8279231470374084`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"9e2e7619-3d7b-472f-98b6-f4603c1193ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Im\[ScriptCapitalI]p", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Im\[ScriptCapitalK]p", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"k", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8279176742511578`*^9, 3.827917717797358*^9}, {
   3.8279180831889315`*^9, 3.8279181054543476`*^9}, 3.8279208997942734`*^9, 
   3.827921405718695*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"dd7fc408-7ad3-4737-93c1-157bea7c04d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
     "-", "7.9156215008385306290534754412`11.778705339505327*^-10"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "5.8822591781673375639329552245`11.64093783384847*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "5.385051510720493853245590415`11.47770243117423*^-10"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
     "-", "4.7435598509722776390879551027`11.279451997060665*^-10"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
     "-", "4.7528766819728659109179002402`11.086208094377298*^-10"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8279197591679163`*^9, 3.827920900548967*^9, 
  3.827921418972283*^9, 3.8279231491973176`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"8af42b44-3dab-4b59-b6d5-9353de7902f0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Sum rules for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[ScriptCapitalF]", 
     RowBox[{
      RowBox[{"2", "k"}], ",", "j"}], "\[ScriptL]"], "(", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"], ")"}], TraditionalForm]],
  ExpressionUUID->"bbbb5043-aa0e-446a-a39d-8edfa714aa55"],
 " and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[ScriptCapitalF]", "\[Prime]"], 
     RowBox[{
      RowBox[{"2", "k"}], ",", "j"}], "\[ScriptL]"], "(", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"], ")"}], TraditionalForm]],
  ExpressionUUID->"1595c07c-f155-4ec8-8ac9-7401c8f772ff"]
}], "Section",
 CellChangeTimes->{{3.8049919495163717`*^9, 3.804991960938486*^9}, {
  3.804992049887645*^9, 3.804992049887645*^9}, {3.8049920942878675`*^9, 
  3.8049921273013535`*^9}, {3.8049924748454304`*^9, 3.8049924964961433`*^9}, {
  3.8049955399697495`*^9, 3.80499554888106*^9}, {3.827921352273639*^9, 
  3.8279213622256603`*^9}},ExpressionUUID->"1482e83b-4e32-4e9f-a159-\
03da98aadd29"],

Cell["The codes below verify special cases of Proposition 2.9(b).", "Text",
 CellChangeTimes->{{3.804992159976903*^9, 3.8049921703364286`*^9}, {
   3.804992460133219*^9, 3.804992467431794*^9}, {3.807826159436686*^9, 
   3.807826185945349*^9}, 
   3.827921346808014*^9},ExpressionUUID->"5e29f6f8-1056-41a9-a673-\
556b15684f7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Re\[ScriptCapitalI]", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Re\[ScriptCapitalK]", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"k", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox["k", "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.804992869051563*^9, 3.804993029490203*^9}, {
   3.8049931338260403`*^9, 3.8049931586638565`*^9}, {3.8049931931813383`*^9, 
   3.8049932045577536`*^9}, {3.8049932643466578`*^9, 3.8049932840287247`*^9}, 
   3.8049934175255322`*^9, {3.8049934536395206`*^9, 3.8049934784406023`*^9}, {
   3.8049936019437103`*^9, 3.8049936386484137`*^9}, {3.804993672383501*^9, 
   3.8049938029599867`*^9}, {3.804994929497028*^9, 3.8049949349790916`*^9}, {
   3.804995127544648*^9, 3.804995127794652*^9}, {3.8049952247264132`*^9, 
   3.8049952248357897`*^9}, {3.8049954237118273`*^9, 3.804995427028384*^9}, {
   3.8049962824769335`*^9, 3.8049962855723953`*^9}, {3.804996462918892*^9, 
   3.804996466109799*^9}, {3.8279161286792397`*^9, 3.8279161651222696`*^9}, {
   3.8279176021750593`*^9, 3.827917607692083*^9}, 3.8279176665791826`*^9, {
   3.827917731463523*^9, 3.827917750530763*^9}, 3.8279182820116053`*^9, {
   3.8279198245998926`*^9, 3.8279198316326838`*^9}, 3.827919871385812*^9, 
   3.8279209098768096`*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"29cc8373-5aa2-46c7-9902-43b812650b43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.804996294334798*^9, 3.804996470512292*^9, 3.827916167153463*^9, 
   3.8279176116452312`*^9, {3.827917653949252*^9, 3.827917669391692*^9}, 
   3.8279180785468197`*^9, 3.8279182945055113`*^9, {3.8279198218342323`*^9, 
   3.8279198320544767`*^9}, 3.827919872588867*^9, 3.8279209112708693`*^9, 
   3.8279231499160943`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"b6b48c20-256c-4c09-93b7-1bc4c9ab8c23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Im\[ScriptCapitalI]", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Im\[ScriptCapitalK]", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"k", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox["k", "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8279200067777452`*^9, 3.8279200128108807`*^9}, 
   3.827920913542262*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"912f6eda-ccc4-47db-a6b4-0adc70d421c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8279200137482843`*^9, 3.82792003741822*^9}, 
   3.8279209146046677`*^9, 3.8279231504809837`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"646865d3-53f1-458c-9525-29073884c54c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Re\[ScriptCapitalI]p", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Re\[ScriptCapitalK]p", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"k", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"k", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.82792012585215*^9, 3.827920129863846*^9}, 
   3.827920916552354*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"73506b7a-2116-4e37-9b1d-bbeaba91cf7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8279201310860524`*^9, 3.8279209172913666`*^9, 
  3.8279231508403606`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"e6480790-7e1b-408b-80f1-8616b1bc0a9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Im\[ScriptCapitalI]p", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Im\[ScriptCapitalK]p", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"k", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"k", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.827920139357688*^9, 3.8279201428638144`*^9}, 
   3.827920918666381*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"f68d09d7-7c75-48d5-8c73-b373db1e046f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8279201613508377`*^9, 3.827920919405342*^9, 
  3.8279231511065226`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"dd2e4065-7b90-41e7-8326-a7f95189ac3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Re\[ScriptCapitalI]", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Re\[ScriptCapitalK]", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"k", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox["k", "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.804992869051563*^9, 3.804993029490203*^9}, {
   3.8049931338260403`*^9, 3.8049931586638565`*^9}, {3.8049931931813383`*^9, 
   3.8049932045577536`*^9}, {3.8049932643466578`*^9, 3.8049932840287247`*^9}, 
   3.8049934175255322`*^9, {3.8049934536395206`*^9, 3.8049934784406023`*^9}, {
   3.8049936019437103`*^9, 3.8049936386484137`*^9}, {3.804993672383501*^9, 
   3.8049938029599867`*^9}, {3.804994929497028*^9, 3.8049949349790916`*^9}, {
   3.804995127544648*^9, 3.804995127794652*^9}, {3.8049952247264132`*^9, 
   3.8049952248357897`*^9}, {3.8049954237118273`*^9, 3.804995427028384*^9}, {
   3.8049962824769335`*^9, 3.8049962855723953`*^9}, {3.804996462918892*^9, 
   3.804996466109799*^9}, {3.8279161286792397`*^9, 3.8279161651222696`*^9}, {
   3.8279176021750593`*^9, 3.827917607692083*^9}, 3.8279176665791826`*^9, {
   3.827917731463523*^9, 3.827917750530763*^9}, 3.8279182820116053`*^9, {
   3.8279198245998926`*^9, 3.8279198316326838`*^9}, 3.827919871385812*^9, 
   3.8279209098768096`*^9, 3.827921405718695*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"665dca8d-c3f0-47ff-8001-dfa1bd022ce7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.804996294334798*^9, 3.804996470512292*^9, 3.827916167153463*^9, 
   3.8279176116452312`*^9, {3.827917653949252*^9, 3.827917669391692*^9}, 
   3.8279180785468197`*^9, 3.8279182945055113`*^9, {3.8279198218342323`*^9, 
   3.8279198320544767`*^9}, 3.827919872588867*^9, 3.8279209112708693`*^9, 
   3.827921419925438*^9, 3.8279231520596614`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"7b2d43c7-a4a3-40ce-87d2-a2abf7e00f98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Im\[ScriptCapitalI]", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Im\[ScriptCapitalK]", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"k", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox["k", "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8279200067777452`*^9, 3.8279200128108807`*^9}, 
   3.827920913542262*^9, 3.827921405718695*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"baccf359-aa83-4abe-b82b-98c13f333fb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8279200137482843`*^9, 3.82792003741822*^9}, 
   3.8279209146046677`*^9, 3.8279214207862782`*^9, 3.8279231529682474`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"19e82951-88e2-4d68-a230-792fb65d3ed0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Re\[ScriptCapitalI]p", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Re\[ScriptCapitalK]p", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"k", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"k", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.82792012585215*^9, 3.827920129863846*^9}, 
   3.827920916552354*^9, 3.827921405718695*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"cadd3ff6-a172-4a15-90d2-0c9d8116faf0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8279201310860524`*^9, 3.8279209172913666`*^9, 
  3.82792142181985*^9, 3.827923154030778*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"1e7f64e9-68da-4d60-bb44-bc02bcfd89d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Im\[ScriptCapitalI]p", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}], "-", 
      RowBox[{"Im\[ScriptCapitalK]p", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", 
        FormBox["\[ScriptL]",
         TraditionalForm], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"k", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptL]", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"k", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.827920139357688*^9, 3.8279201428638144`*^9}, 
   3.827920918666381*^9, 3.8279214057343016`*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"4cecad12-0caa-4b03-90e5-3f0fe445bade"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8279201613508377`*^9, 3.827920919405342*^9, 
  3.827921422788613*^9, 3.8279231550330615`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"0924a823-8816-4d1a-90cb-ffdb3bb3f41f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Sum rules as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "\[Rule]", 
    SuperscriptBox["0", "+"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2ed035bd-c940-45b1-b30b-a45c18800eb6"]
}], "Section",
 CellChangeTimes->{{3.8162627767614937`*^9, 
  3.8162627924239025`*^9}},ExpressionUUID->"e1f90120-9cc7-4c02-9f98-\
bb22a37d9ec6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"m_", ",", "n_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["\[Pi]", "2"], 
      RowBox[{"HankelH1", "[", 
       RowBox[{"0", ",", "z"}], "]"}], 
      RowBox[{"HankelH2", "[", 
       RowBox[{"0", ",", "z"}], "]"}]}], ")"}], "m"], "-", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[Pi]", "2"], 
         RowBox[{"HankelH2", "[", 
          RowBox[{"0", ",", "z"}], "]"}], 
         RowBox[{"HankelH1", "[", 
          RowBox[{"0", ",", "z"}], "]"}]}], ")"}], "m"], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "\[Infinity]", ",", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "m", "-", "2"}]}], "}"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8140909495034013`*^9, 3.8140909689392543`*^9}, {
   3.814091114766386*^9, 3.8140911249118958`*^9}, 3.8140911601689353`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"97c70570-e04d-4652-8650-f74e57f6405f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", ">", "0"}], ",", 
    RowBox[{"Last", "[", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FractionBox["\[Pi]", "2"], 
              RowBox[{"HankelH2", "[", 
               RowBox[{"0", ",", "z"}], "]"}], 
              RowBox[{"HankelH1", "[", 
               RowBox[{"0", ",", "z"}], "]"}]}], ")"}], "m"], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "\[Infinity]", ",", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "m", "-", "2"}]}], "}"}]}], "]"}], 
         "]"}], "//.", 
        RowBox[{"z", "\[Rule]", 
         FractionBox["1", "t"]}]}], ",", "t"}], "]"}], "]"}], ",", "0"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8140912043647265`*^9, 3.814091226218092*^9}, {
  3.8140912609880524`*^9, 3.814091296650561*^9}, {3.815252743347986*^9, 
  3.815252752008626*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"fb351aae-2087-4221-a619-f3a313b3a0c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalL]", "[", 
   RowBox[{"k_", ",", "u_", ",", "t_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{"1", "-", "k"}]], " ", 
    SuperscriptBox["t", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}]], " ", 
    SuperscriptBox["u", 
     RowBox[{"k", "/", "2"}]], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", 
         FractionBox["k", "2"]}], ",", 
        RowBox[{"1", "+", 
         FractionBox["k", "2"]}]}], "}"}], ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", "u"}], "4"]}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"2", "+", "k"}], "2"], "]"}], "2"]}]]}]], "Input",
 CellChangeTimes->{{3.814438903016094*^9, 3.8144389120841427`*^9}, 
   3.82792155404819*^9, 3.8279216020540705`*^9, 3.8279217065653534`*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"33f131da-c938-4ff0-9dd5-90397eb9eb88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"k", ",", "u"}], "]"}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "\[VeryThinSpace]", 
        RowBox[{
         RowBox[{"f", "''"}], "[", "u", "]"}]}], "+", 
       RowBox[{
        RowBox[{"f", "'"}], "[", "u", "]"}]}], ")"}]}], "//.", 
    RowBox[{"f", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"u", ",", 
       RowBox[{"\[DoubleStruckCapitalL]", "[", 
        RowBox[{"k", ",", "u", ",", "t"}], "]"}]}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.814438959065023*^9, 3.814439004736182*^9}, 
   3.8279215591112065`*^9, 3.827921605533904*^9, 3.827921710051523*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"1a364a57-ca51-4200-8ee4-a2250d2b287c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"1", "-", "k"}]], " ", 
  SuperscriptBox["t", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "k"}]], " ", 
  SuperscriptBox["u", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["k", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"HypergeometricPFQRegularized", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "+", 
          FractionBox["k", "2"]}], ",", 
         RowBox[{"1", "+", 
          FractionBox["k", "2"]}]}], "}"}], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["t", "2"], " ", "u"}], "4"]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}], " ", 
        RowBox[{"HypergeometricPFQRegularized", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "+", 
             FractionBox["k", "2"]}], ",", 
            RowBox[{"2", "+", 
             FractionBox["k", "2"]}]}], "}"}], ",", 
          FractionBox[
           RowBox[{
            SuperscriptBox["t", "2"], " ", "u"}], "4"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", "u", " ", 
        RowBox[{"HypergeometricPFQRegularized", "[", 
         RowBox[{
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "+", 
             FractionBox["k", "2"]}], ",", 
            RowBox[{"3", "+", 
             FractionBox["k", "2"]}]}], "}"}], ",", 
          FractionBox[
           RowBox[{
            SuperscriptBox["t", "2"], " ", "u"}], "4"]}], "]"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8144390002723355`*^9, 3.814439006736141*^9}, 
   3.8279216173504343`*^9, 3.827921712255203*^9, 3.8279223390584927`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"2cf3fb98-04c5-4a69-872f-1250958dbc08"]
}, Open  ]],

Cell[TextData[{
 "Here are some numerical check-ups for Proposition 2.10(a) with odd ",
 StyleBox["k",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->{{3.816262906120264*^9, 3.8162629113567867`*^9}, {
  3.816262957166913*^9, 3.8162629645060863`*^9}, {3.8162636831507235`*^9, 
  3.816263690972112*^9}},ExpressionUUID->"9b10a554-bcb3-43aa-8352-\
4added706e87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{"u", "=", 
   FractionBox["2", "\[ExponentialE]"]}], ";", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      FractionBox[
       RowBox[{"k", "+", "1"}], "2"]], 
     SuperscriptBox["2", "k"], "\[Pi]", "\[VeryThinSpace]", 
     "\[ImaginaryI]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"K0", "[", "t", "]"}], "k"], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", "\[VeryThinSpace]", 
            RowBox[{"K0", "[", "t", "]"}]}], "+", "\[VeryThinSpace]", 
           RowBox[{"\[Pi]", "\[VeryThinSpace]", 
            RowBox[{"I0", "[", "t", "]"}]}]}], ")"}], "k"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], "\[VeryThinSpace]\[VeryThinSpace]", 
            RowBox[{"K0", "[", "t", "]"}]}], "+", 
           RowBox[{"\[Pi]", "\[VeryThinSpace]", 
            RowBox[{"I0", "[", "t", "]"}]}]}], ")"}], "k"]}], "1"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"1", "-", "k"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}]], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["k", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"HypergeometricPFQRegularized", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", 
                FractionBox["k", "2"]}], ",", 
               RowBox[{"1", "+", 
                FractionBox["k", "2"]}]}], "}"}], ",", 
             FractionBox[
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "4"]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["t", "2"], " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "k"}], ")"}], " ", 
              RowBox[{"HypergeometricPFQRegularized", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"2", "+", 
                   FractionBox["k", "2"]}], ",", 
                  RowBox[{"2", "+", 
                   FractionBox["k", "2"]}]}], "}"}], ",", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "u"}], "4"]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", "u", " ", 
              RowBox[{"HypergeometricPFQRegularized", "[", 
               RowBox[{
                RowBox[{"{", "3", "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"3", "+", 
                   FractionBox["k", "2"]}], ",", 
                  RowBox[{"3", "+", 
                   FractionBox["k", "2"]}]}], "}"}], ",", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "u"}], "4"]}], "]"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "9"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<DoubleExponential\>\""}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8144390172256165`*^9, 3.8144390955431337`*^9}, {
   3.8144392256418633`*^9, 3.814439264828087*^9}, 3.81443931305484*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"f284adcc-e5da-4e0e-b29f-805cc66402c0"],

Cell[BoxData["0.0022328820566015006281544194499649349`20."], "Output",
 CellChangeTimes->{
  3.814439149928356*^9, {3.814439254720667*^9, 3.8144392752452793`*^9}, 
   3.8144393144297886`*^9, 3.8279216271457586`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"37fe2617-9e60-4112-9d57-56ca74a30cef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{"u", "=", 
   FractionBox["2", "\[ExponentialE]"]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "k"}], "+", "1"}], ")"}], 
    RowBox[{"\[ScriptCapitalF]", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}], ",", "1", ",", "1", ",", "u"}], 
     "]"}]}], "+", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"b", "=", 
      RowBox[{"k", "+", "1"}]}], 
     RowBox[{
      RowBox[{"2", "k"}], "-", "1"}]], 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"b", "-", "k"}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"b", "-", "k"}], "2"], "]"}]]], 
     RowBox[{"Binomial", "[", 
      RowBox[{"k", ",", 
       RowBox[{"b", "-", "k", "+", "1"}]}], "]"}], 
     RowBox[{"\[ScriptCapitalF]", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", "b", ",", "1", ",", "u"}], 
      "]"}]}]}], "+", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"b", "=", "2"}], "k"], 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"b", "-", "1"}]]}], 
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"b", "-", "1"}], "2"], "]"}]]}]], 
     RowBox[{"Binomial", "[", 
      RowBox[{"k", ",", 
       RowBox[{"b", "-", "1"}]}], "]"}], 
     RowBox[{"\[ScriptCapitalF]", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", "b", ",", "1", ",", "u"}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.814438755589431*^9, 3.8144387943831005`*^9}, {
  3.814439271243989*^9, 3.814439271306486*^9}, {3.8144393166156006`*^9, 
  3.8144393292629538`*^9}, {3.827921633723091*^9, 3.8279216638588095`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"b78aa0a8-f667-4c74-96f5-27507039954f"],

Cell[BoxData["0.00223288205660137038945512039241716527`15.04987447565091"], \
"Output",
 CellChangeTimes->{
  3.814438796039359*^9, {3.814439266781249*^9, 3.814439275823414*^9}, {
   3.81443931782041*^9, 3.814439330075452*^9}, 3.827921665940109*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"99ca74f4-1dce-4ab1-a813-d4434031fc94"]
}, Open  ]],

Cell[TextData[{
 "Here are some numerical check-ups for Proposition 2.10(a) with even ",
 StyleBox["k",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->{{3.816262906120264*^9, 3.8162629113567867`*^9}, {
   3.816262957166913*^9, 3.816262982621916*^9}, 
   3.8162636984261947`*^9},ExpressionUUID->"434a20cf-37fa-46cd-a22a-\
277f56a53e6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{"L", "=", "5"}], ";", 
  RowBox[{"u", "=", 
   FractionBox["1", 
    SuperscriptBox["10", "10"]]}], ";", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"b", "=", 
           RowBox[{"k", "+", "1"}]}], 
          RowBox[{
           RowBox[{"2", "k"}], "-", "1"}]], 
         RowBox[{
          FractionBox[
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"b", "-", "k", "+", "1"}]]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"b", "-", "k"}], "2"], "]"}]]], 
          RowBox[{"Binomial", "[", 
           RowBox[{"k", ",", 
            RowBox[{"b", "-", "k", "+", "1"}]}], "]"}], 
          RowBox[{"\[ScriptF]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "k"}], "-", "1"}], ",", "b", ",", "L", ",", "u"}], 
           "]"}]}]}], ")"}], "+", 
       RowBox[{
        FractionBox["2", "\[Pi]"], 
        RowBox[{"Log", "[", 
         FractionBox[
          SqrtBox["u"], "2"], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "1"}], ")"}], 
           RowBox[{"\[ScriptF]", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "k"}], "-", "1"}], ",", "1", ",", "L", ",", "u"}], 
            "]"}]}], "+", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"b", "=", 
             RowBox[{"k", "+", "1"}]}], 
            RowBox[{
             RowBox[{"2", "k"}], "-", "1"}]], 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"b", "-", "k"}]]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"Floor", "[", 
               FractionBox[
                RowBox[{"b", "-", "k"}], "2"], "]"}]]], 
            RowBox[{"Binomial", "[", 
             RowBox[{"k", ",", 
              RowBox[{"b", "-", "k", "+", "1"}]}], "]"}], 
            RowBox[{"\[ScriptF]", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "k"}], "-", "1"}], ",", "b", ",", "L", ",", "u"}],
              "]"}]}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["\[Pi]", "2"]], 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           SqrtBox["u"], "2"], "]"}], "2"], 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"b", "=", "2"}], "k"], 
          RowBox[{
           FractionBox[
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "b"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"Floor", "[", 
              FractionBox["b", "2"], "]"}]]], 
           RowBox[{"Binomial", "[", 
            RowBox[{"k", ",", 
             RowBox[{"b", "-", "1"}]}], "]"}], 
           RowBox[{"\[ScriptF]", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "k"}], "-", "1"}], ",", "b", ",", "L", ",", "u"}], 
            "]"}]}]}], ")"}]}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "150"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "19"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<DoubleExponential\>\""}]}], "]"}], "+", 
   RowBox[{"Total", "[", 
    RowBox[{"Table", "[", " ", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["u", "4"], ")"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["k", "2"], "-", "L", "+", "n"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", 
             FractionBox["k", "2"], "+", "L", "-", "n"}], "]"}], "2"]}]}], 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"k", "+", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"n", "-", "1", "+", 
           RowBox[{"k", "/", "2"}]}]], "\[Pi]"}]], 
       RowBox[{"H", "[", 
        RowBox[{"k", ",", "n"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"0", ",", 
          RowBox[{"L", "-", 
           FractionBox["k", "2"]}]}], "]"}]}], "}"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.815564036069518*^9, 3.8155640907530184`*^9}, {
  3.8155641259508896`*^9, 3.8155641775627556`*^9}, {3.8155642228050814`*^9, 
  3.8155642232113867`*^9}, {3.815564273609576*^9, 3.815564308944665*^9}, {
  3.815564358991334*^9, 3.815564389655311*^9}, {3.8155646422119865`*^9, 
  3.815564657792838*^9}, {3.8155647060597715`*^9, 3.81556479679379*^9}, {
  3.8155648456852865`*^9, 3.8155648650401087`*^9}, {3.815565445067011*^9, 
  3.815565460600254*^9}, {3.815565657217641*^9, 3.815565691910201*^9}, {
  3.81556576931242*^9, 3.8155657799219723`*^9}, {3.815565941253582*^9, 
  3.815565965721703*^9}, {3.8169184393778224`*^9, 3.816918444234425*^9}, {
  3.8279216810997334`*^9, 3.827921689992016*^9}, {3.8279217555184307`*^9, 
  3.827921793686403*^9}, {3.8279219731496325`*^9, 3.827921984446147*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"41e1c4fd-2828-4bdd-8712-015c3634ed7b"],

Cell[BoxData[
 RowBox[{"-", 
  "0.1754779543326483477816590599798978761462281300208830010500466842922542601\
73266593938847017369175709675863223042508523214035413368753745`118.\
83828244859339"}]], "Output",
 CellChangeTimes->{{3.815564168040654*^9, 3.8155641784220552`*^9}, 
   3.8155642242581882`*^9, {3.815564275392145*^9, 3.8155643096165223`*^9}, {
   3.815564359944442*^9, 3.8155643904834337`*^9}, {3.815564643633893*^9, 
   3.815564659152164*^9}, {3.815564707622299*^9, 3.8155647997637997`*^9}, {
   3.815564849704378*^9, 3.8155648704620585`*^9}, {3.8155654468499527`*^9, 
   3.8155654638571844`*^9}, 3.815565697613393*^9, {3.815565772609304*^9, 
   3.815565782825329*^9}, {3.815565944416231*^9, 3.815565969284165*^9}, {
   3.816918447470465*^9, 3.8169184648161716`*^9}, 3.827921809633048*^9, 
   3.827922012012211*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"f6ed6ef2-e059-49de-a21f-09f2d12bcf68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{"L", "=", "1"}], ";", 
  RowBox[{"u", "=", 
   FractionBox["1", 
    SuperscriptBox["10", "20"]]}], ";", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"b", "=", 
             RowBox[{"k", "+", "1"}]}], 
            RowBox[{
             RowBox[{"2", "k"}], "-", "1"}]], 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"b", "-", "k", "+", "1"}]]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"Floor", "[", 
               FractionBox[
                RowBox[{"b", "-", "k"}], "2"], "]"}]]], 
            RowBox[{"Binomial", "[", 
             RowBox[{"k", ",", 
              RowBox[{"b", "-", "k", "+", "1"}]}], "]"}], 
            RowBox[{"\[ScriptF]p", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "k"}], "-", "1"}], ",", "b", ",", "L", ",", "u"}],
              "]"}]}]}], ")"}], "+", 
         RowBox[{
          FractionBox["2", "\[Pi]"], 
          RowBox[{"Log", "[", 
           FractionBox[
            SqrtBox["u"], "2"], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "k"}], "+", "1"}], ")"}], 
             RowBox[{"\[ScriptF]p", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "k"}], "-", "1"}], ",", "1", ",", "L", ",", 
               "u"}], "]"}]}], "+", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"b", "=", 
               RowBox[{"k", "+", "1"}]}], 
              RowBox[{
               RowBox[{"2", "k"}], "-", "1"}]], 
             RowBox[{
              FractionBox[
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"b", "-", "k"}]]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"b", "-", "k"}], "2"], "]"}]]], 
              RowBox[{"Binomial", "[", 
               RowBox[{"k", ",", 
                RowBox[{"b", "-", "k", "+", "1"}]}], "]"}], 
              RowBox[{"\[ScriptF]p", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "k"}], "-", "1"}], ",", "b", ",", "L", ",", 
                "u"}], "]"}]}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             SqrtBox["u"], "2"], "]"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"b", "=", "2"}], "k"], 
            RowBox[{
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "b"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"Floor", "[", 
                FractionBox["b", "2"], "]"}]]], 
             RowBox[{"Binomial", "[", 
              RowBox[{"k", ",", 
               RowBox[{"b", "-", "1"}]}], "]"}], 
             RowBox[{"\[ScriptF]p", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "k"}], "-", "1"}], ",", "b", ",", "L", ",", 
               "u"}], "]"}]}]}], ")"}]}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "150"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", "19"}], ",", 
       RowBox[{"Method", "\[Rule]", "\"\<DoubleExponential\>\""}]}], "]"}], 
     "-", 
     RowBox[{"Total", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "k"}], "+", 
           RowBox[{"2", " ", "L"}], "-", 
           RowBox[{"2", " ", "n"}]}]], " ", 
         FractionBox[
          RowBox[{"  ", 
           RowBox[{
            SuperscriptBox["u", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "2"]}], "+", 
              FractionBox["k", "2"], "-", "L", "+", "n"}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "n"}], "+", "L", "-", 
               FractionBox["k", "2"]}], ")"}], "!"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "n"}], "+", "L", "-", 
               FractionBox["k", "2"], "+", "1"}], ")"}], "!"}]}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"n", "-", "1", "+", 
             RowBox[{"k", "/", "2"}]}]], "\[Pi]"}]], 
         RowBox[{"H", "[", 
          RowBox[{"k", ",", "n"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", 
            RowBox[{"L", "-", 
             FractionBox["k", "2"]}]}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
    ")"}], 
   SqrtBox["u"]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQXWfZlDAn943jLomIdBC9IXdfNoiWYDIqAtFWh2+W
g+h1h5+B6WWNxnUgepPVvCYQzbTzfgeI9v+xpQdEzzjhtgZEv4uzXAdW/9Jx
C9j8tJn7QfS9t1uPguhJHoonQPQXlUUCc4G0h+lkIRD96puaNoiOU6jVB9ER
/zUtQfSZhlorMF92hR+INpTYHgiiFxgEx4Do2ZpcsWD9S4KTQPS3JaFg2uBF
/HoQHdWUsAFEB95XTZkH0meomAOiFwfZ1oPousu3wbTJ9ulT9FrfOKarlk8H
0QKvtNeC6G99X9aBaAC+k58M
  "],
 CellLabel->"In[68]:=",ExpressionUUID->"9f5bdc6f-20aa-4255-81dd-e123fc6a9228"],

Cell[BoxData[
 RowBox[{"-", 
  "2.1058989471077281072617957127383764814510883824411681323072997162764297301\
568569664427019926119874324609197213469520695762123676752000396853730851885820\
235006608141775331309`150."}]], "Output",
 CellChangeTimes->{{3.8155683793538256`*^9, 3.8155683836351275`*^9}, 
   3.827922129249971*^9, 3.8279222970843983`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"55a915cc-3a99-4a8f-9eb1-44f8e7f18857"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3. ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["W",
     FontWeight->"Bold",
     FontSlant->"Plain"], "\[FivePointedStar]"], TraditionalForm]],
  ExpressionUUID->"c1db00f0-dcdf-43b9-b453-8e751e7766da"],
 " algebra"
}], "Chapter",
 CellChangeTimes->{{3.8047209492724705`*^9, 3.8047209508349924`*^9}, {
   3.8047209932397814`*^9, 3.8047209943647814`*^9}, {3.804721027169814*^9, 
   3.804721048400039*^9}, 
   3.8047210961837807`*^9},ExpressionUUID->"69fd6b9e-3bc3-434d-99d7-\
0c726817d67a"],

Cell[CellGroupData[{

Cell["3.1.  Cofactors of Wro\:0144skians", "Subchapter",
 CellChangeTimes->{{3.804730520813484*^9, 
  3.804730547840537*^9}},ExpressionUUID->"d361ee0c-be03-492f-bbe1-\
ea8242799a66"],

Cell[CellGroupData[{

Cell[TextData[{
 "Vanhove matrix ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["V",
      FontWeight->"Bold",
      FontSlant->"Plain"], "m"], "(", "u", ")"}], TraditionalForm]],
  ExpressionUUID->"2f8cad5e-f167-4234-8821-8bec35129cbb"],
 " "
}], "Section",
 CellChangeTimes->{{3.8047305640298347`*^9, 3.804730565248545*^9}, {
  3.8077935979843035`*^9, 3.807793626928954*^9}, {3.827922365204133*^9, 
  3.8279223822826138`*^9}},ExpressionUUID->"081c71b7-fb33-4cf4-bcca-\
2f80c5fe5a2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VVmat", "[", "m_", "]"}], ":=", 
  RowBox[{"Factor", "[", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"\"\<L\>\"", "<>", 
         RowBox[{"ToString", "[", "m", "]"}], "<>", "\"\<[u]\>\""}], "]"}]], 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"n", "+", "a", "+", "m", "-", "1"}]], 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"n", "-", "a"}], ",", 
              RowBox[{"b", "-", "1"}]}], "]"}], 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<L\>\"", "<>", 
                RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<[u]\>\""}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", 
                RowBox[{"(", 
                 RowBox[{"n", "-", "a", "+", "1", "-", "b"}], ")"}]}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"a", "+", "b", "-", "1"}], ",", "m"}], "}"}]}], "]"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "m"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "m"}], "}"}]}], "]"}]}], "//.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["#", 
          RowBox[{"\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
         "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"u", ",", 
           RowBox[{"Evaluate", "[", 
            SubscriptBox["#", 
             RowBox[{"\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]], 
            "]"}]}], "]"}]}], "&"}], "/@", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<L\>\"", "<>", 
              RowBox[{"ToString", "[", "p", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "0", ",", "m"}], "}"}]}], "]"}], ",", 
          RowBox[{"VanhoveOp", "[", "m", "]"}]}], "}"}], "]"}]}], ")"}]}], 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.804924319177431*^9, 3.804924331672056*^9}, {
  3.804924475592501*^9, 3.804924531658342*^9}, {3.8050817768626785`*^9, 
  3.8050817960077333`*^9}, {3.8050941625721035`*^9, 3.805094163996809*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"a18f21d2-f9a4-4eae-8391-044f4bd58d2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VVmat", "[", "3", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.804924344074238*^9, 3.8049243458868613`*^9}, {
  3.804924508893793*^9, 3.804924510581304*^9}, {3.805094165762402*^9, 
  3.8050941675593004`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"8c9d78c2-d837-49c7-a419-7a78617d97d8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "8"}], "+", "u"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"32", "-", 
          RowBox[{"15", " ", "u"}], "+", 
          SuperscriptBox["u", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]], "1"},
     {
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"32", "-", 
          RowBox[{"15", " ", "u"}], "+", 
          SuperscriptBox["u", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]], 
      RowBox[{"-", "1"}], "0"},
     {"1", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.804730607998313*^9, 3.80491614943472*^9, 3.804924346683646*^9, {
   3.804924511534377*^9, 3.804924537198537*^9}, 3.827922403571175*^9},
 CellLabel->
  "Out[80]//MatrixForm=",ExpressionUUID->"5fd07fae-e199-44b4-9198-\
33d03ede3787"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VVmat", "[", "4", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.804924408074684*^9, 3.8049244090434475`*^9}, {
   3.8049245778558292`*^9, 3.804924579762102*^9}, 
   3.8050941748109818`*^9},ExpressionUUID->"4ae46542-3ea6-4522-9be6-\
eaf3a6bca701"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{"285", "-", 
        RowBox[{"98", " ", "u"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["u", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "450"}], "+", 
        RowBox[{"777", " ", "u"}], "-", 
        RowBox[{"140", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["u", "3"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "1"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"285", "-", 
         RowBox[{"98", " ", "u"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["u", "2"]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]]}], "0", 
      RowBox[{"-", "1"}], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "450"}], "+", 
         RowBox[{"777", " ", "u"}], "-", 
         RowBox[{"140", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["u", "3"]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]]}], "1", "0", 
      "0"},
     {
      RowBox[{"-", "1"}], "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8049244098090167`*^9, 3.8049245807308006`*^9},
 CellLabel->
  "Out[38]//MatrixForm=",ExpressionUUID->"c1f943c3-72b6-4aba-be50-\
7638e0368456"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VVmat", "[", "5", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.804924344074238*^9, 3.8049243581203794`*^9}, {
   3.8049245413267665`*^9, 3.804924544373766*^9}, 3.805094171654757*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"42af53e1-143a-4d6c-ac8e-85b17d836681"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "12"}], "+", "u"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"510", "-", 
          RowBox[{"126", " ", "u"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1728"}], "+", 
          RowBox[{"1431", " ", "u"}], "-", 
          RowBox[{"182", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "3"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3456"}], "+", 
          RowBox[{"1568", " ", "u"}], "-", 
          RowBox[{"140", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "3"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]], "1"},
     {
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"510", "-", 
          RowBox[{"126", " ", "u"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1020", "-", 
         RowBox[{"168", " ", "u"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["u", "2"]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "3456"}], "+", 
         RowBox[{"1568", " ", "u"}], "-", 
         RowBox[{"140", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "3"]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]]}], 
      RowBox[{"-", "1"}], "0"},
     {
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1728"}], "+", 
          RowBox[{"1431", " ", "u"}], "-", 
          RowBox[{"182", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "3"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "3456"}], "+", 
         RowBox[{"1568", " ", "u"}], "-", 
         RowBox[{"140", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "3"]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]]}], "1", "0", 
      "0"},
     {
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3456"}], "+", 
          RowBox[{"1568", " ", "u"}], "-", 
          RowBox[{"140", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "3"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]], 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"1", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.804924359573449*^9, 3.8049245464518347`*^9, 
  3.8120740992515*^9},
 CellLabel->
  "Out[31]//MatrixForm=",ExpressionUUID->"700135da-8eeb-4b82-9b40-\
9d292aeba323"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VVmat", "[", "6", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.804924408074684*^9, 3.8049244090434475`*^9}, {
   3.8049245778558292`*^9, 3.8049245890095716`*^9}, 
   3.8050941768906193`*^9},ExpressionUUID->"52b4faab-bc88-443d-b074-\
a3204b5b499d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1071", "-", 
          RowBox[{"214", " ", "u"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "31010"}], "+", 
          RowBox[{"16587", " ", "u"}], "-", 
          RowBox[{"1596", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["u", "3"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"33075", "-", 
          RowBox[{"93001", " ", "u"}], "+", 
          RowBox[{"25269", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"1659", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"33075", "-", 
          RowBox[{"51664", " ", "u"}], "+", 
          RowBox[{"9870", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"504", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "1"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1071", "-", 
           RowBox[{"214", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15505"}], "+", 
           RowBox[{"5529", " ", "u"}], "-", 
           RowBox[{"399", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "3"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"33075", "-", 
         RowBox[{"51664", " ", "u"}], "+", 
         RowBox[{"9870", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"504", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["u", "4"]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]]}], 
      RowBox[{"-", "1"}], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "31010"}], "+", 
           RowBox[{"16587", " ", "u"}], "-", 
           RowBox[{"1596", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["u", "3"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15505"}], "+", 
          RowBox[{"5529", " ", "u"}], "-", 
          RowBox[{"399", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["u", "3"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "0", "1", "0", 
      "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"33075", "-", 
           RowBox[{"93001", " ", "u"}], "+", 
           RowBox[{"25269", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"1659", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]]}], 
      FractionBox[
       RowBox[{"33075", "-", 
        RowBox[{"51664", " ", "u"}], "+", 
        RowBox[{"9870", " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"504", " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["u", "4"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"33075", "-", 
           RowBox[{"51664", " ", "u"}], "+", 
           RowBox[{"9870", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"504", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]]}], "1", "0", 
      "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8049245910876136`*^9},
 CellLabel->
  "Out[39]//MatrixForm=",ExpressionUUID->"cac7eff2-dd26-4f7d-b6ce-\
10010ed92c0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VVmat", "[", "7", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.804924344074238*^9, 3.804924368839284*^9}, {
   3.804924553972123*^9, 3.804924563456552*^9}, 3.8050941731704125`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"6ec76b53-ad6d-45b0-98ee-9e909f85b287"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}]], 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1552", "-", 
          RowBox[{"255", " ", "u"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}]], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "141824"}], "+", 
          RowBox[{"55544", " ", "u"}], "-", 
          RowBox[{"4260", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"77", " ", 
           SuperscriptBox["u", "3"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}]], 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"294912", "-", 
          RowBox[{"368768", " ", "u"}], "+", 
          RowBox[{"69900", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"3570", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"49", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}]], 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"589824", "-", 
          RowBox[{"373504", " ", "u"}], "+", 
          RowBox[{"48050", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"1876", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      FractionBox[
       RowBox[{"20", " ", 
        RowBox[{"(", 
         RowBox[{"73728", "-", 
          RowBox[{"32800", " ", "u"}], "+", 
          RowBox[{"3276", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"105", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          SuperscriptBox["u", "4"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]], "1"},
     {
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1552", "-", 
          RowBox[{"255", " ", "u"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"3104", "-", 
           RowBox[{"340", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "35456"}], "+", 
           RowBox[{"8740", " ", "u"}], "-", 
           RowBox[{"490", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "3"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"147456", "-", 
           RowBox[{"111104", " ", "u"}], "+", 
           RowBox[{"15290", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"616", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"73728", "-", 
           RowBox[{"32800", " ", "u"}], "+", 
           RowBox[{"3276", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"105", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]]}], 
      RowBox[{"-", "1"}], "0"},
     {
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "141824"}], "+", 
          RowBox[{"55544", " ", "u"}], "-", 
          RowBox[{"4260", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"77", " ", 
           SuperscriptBox["u", "3"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "35456"}], "+", 
           RowBox[{"8740", " ", "u"}], "-", 
           RowBox[{"490", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "3"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]]}], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "70912"}], "+", 
          RowBox[{"13110", " ", "u"}], "-", 
          RowBox[{"588", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["u", "3"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]], 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"73728", "-", 
          RowBox[{"32800", " ", "u"}], "+", 
          RowBox[{"3276", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"105", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          SuperscriptBox["u", "4"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]], "1", "0", "0"},
     {
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"294912", "-", 
          RowBox[{"368768", " ", "u"}], "+", 
          RowBox[{"69900", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"3570", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"49", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"147456", "-", 
           RowBox[{"111104", " ", "u"}], "+", 
           RowBox[{"15290", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"616", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]]}], 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"73728", "-", 
          RowBox[{"32800", " ", "u"}], "+", 
          RowBox[{"3276", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"105", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          SuperscriptBox["u", "4"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]], 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"589824", "-", 
          RowBox[{"373504", " ", "u"}], "+", 
          RowBox[{"48050", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"1876", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"73728", "-", 
           RowBox[{"32800", " ", "u"}], "+", 
           RowBox[{"3276", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"105", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]]}], "1", "0", 
      "0", "0", "0"},
     {
      FractionBox[
       RowBox[{"20", " ", 
        RowBox[{"(", 
         RowBox[{"73728", "-", 
          RowBox[{"32800", " ", "u"}], "+", 
          RowBox[{"3276", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"105", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          SuperscriptBox["u", "4"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "u"}], ")"}], " ", "u"}]], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8049243718256826`*^9, {3.804924558753352*^9, 3.8049245656597166`*^9}, {
   3.8120740784269314`*^9, 3.8120740912670336`*^9}},
 CellLabel->
  "Out[30]//MatrixForm=",ExpressionUUID->"a0818a16-39c6-427c-bbab-\
45f678eea73b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VVmat", "[", "8", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8049245972489295`*^9, 3.804924599063284*^9}, 
   3.8050941781619444`*^9},ExpressionUUID->"3cfbdb18-b9ba-4927-ba85-\
82a190417c46"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{"25461", "-", 
        RowBox[{"3586", " ", "u"}], "+", 
        RowBox[{"85", " ", 
         SuperscriptBox["u", "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}]], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "824778"}], "+", 
          RowBox[{"253737", " ", "u"}], "-", 
          RowBox[{"16060", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"245", " ", 
           SuperscriptBox["u", "3"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}]], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"8883756", "-", 
          RowBox[{"6913125", " ", "u"}], "+", 
          RowBox[{"991859", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"40975", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"469", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}]], 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1786050"}], "+", 
          RowBox[{"7507044", " ", "u"}], "-", 
          RowBox[{"2811556", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"267025", " ", 
           SuperscriptBox["u", "3"]}], "-", 
          RowBox[{"8316", " ", 
           SuperscriptBox["u", "4"]}], "+", 
          RowBox[{"77", " ", 
           SuperscriptBox["u", "5"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}]], 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5358150"}], "+", 
          RowBox[{"11312523", " ", "u"}], "-", 
          RowBox[{"2863014", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"207020", " ", 
           SuperscriptBox["u", "3"]}], "-", 
          RowBox[{"5236", " ", 
           SuperscriptBox["u", "4"]}], "+", 
          RowBox[{"41", " ", 
           SuperscriptBox["u", "5"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1190700"}], "+", 
          RowBox[{"1762035", " ", "u"}], "-", 
          RowBox[{"345620", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"20482", " ", 
           SuperscriptBox["u", "3"]}], "-", 
          RowBox[{"440", " ", 
           SuperscriptBox["u", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "5"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "1"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"25461", "-", 
         RowBox[{"3586", " ", "u"}], "+", 
         RowBox[{"85", " ", 
          SuperscriptBox["u", "2"]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "3"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "412389"}], "+", 
           RowBox[{"84579", " ", "u"}], "-", 
           RowBox[{"4015", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"49", " ", 
            SuperscriptBox["u", "3"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"2220939", "-", 
           RowBox[{"1083456", " ", "u"}], "+", 
           RowBox[{"113410", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3696", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1786050"}], "+", 
           RowBox[{"4264383", " ", "u"}], "-", 
           RowBox[{"1134914", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"84128", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"2156", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["u", "5"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1190700"}], "+", 
           RowBox[{"1762035", " ", "u"}], "-", 
           RowBox[{"345620", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"20482", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"440", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "5"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]]}], 
      RowBox[{"-", "1"}], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "824778"}], "+", 
           RowBox[{"253737", " ", "u"}], "-", 
           RowBox[{"16060", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"245", " ", 
            SuperscriptBox["u", "3"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "3"]}]]}], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "412389"}], "+", 
          RowBox[{"84579", " ", "u"}], "-", 
          RowBox[{"4015", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"49", " ", 
           SuperscriptBox["u", "3"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], "0", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"740313", "-", 
          RowBox[{"270864", " ", "u"}], "+", 
          RowBox[{"22682", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"616", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1190700"}], "+", 
          RowBox[{"1762035", " ", "u"}], "-", 
          RowBox[{"345620", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"20482", " ", 
           SuperscriptBox["u", "3"]}], "-", 
          RowBox[{"440", " ", 
           SuperscriptBox["u", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "5"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "1", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"8883756", "-", 
           RowBox[{"6913125", " ", "u"}], "+", 
           RowBox[{"991859", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"40975", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"469", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "3"]}]]}], 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"2220939", "-", 
          RowBox[{"1083456", " ", "u"}], "+", 
          RowBox[{"113410", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"3696", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"740313", "-", 
           RowBox[{"270864", " ", "u"}], "+", 
           RowBox[{"22682", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"616", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]]}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1786050"}], "+", 
           RowBox[{"7507044", " ", "u"}], "-", 
           RowBox[{"2811556", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"267025", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"8316", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"77", " ", 
            SuperscriptBox["u", "5"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "3"]}]]}], 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1786050"}], "+", 
          RowBox[{"4264383", " ", "u"}], "-", 
          RowBox[{"1134914", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"84128", " ", 
           SuperscriptBox["u", "3"]}], "-", 
          RowBox[{"2156", " ", 
           SuperscriptBox["u", "4"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["u", "5"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1190700"}], "+", 
           RowBox[{"1762035", " ", "u"}], "-", 
           RowBox[{"345620", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"20482", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"440", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "5"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]]}], "1", "0", 
      "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5358150"}], "+", 
           RowBox[{"11312523", " ", "u"}], "-", 
           RowBox[{"2863014", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"207020", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"5236", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"41", " ", 
            SuperscriptBox["u", "5"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]]}], 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1190700"}], "+", 
          RowBox[{"1762035", " ", "u"}], "-", 
          RowBox[{"345620", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"20482", " ", 
           SuperscriptBox["u", "3"]}], "-", 
          RowBox[{"440", " ", 
           SuperscriptBox["u", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "5"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1190700"}], "+", 
           RowBox[{"1762035", " ", "u"}], "-", 
           RowBox[{"345620", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"20482", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"440", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "5"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]]}], "1", "0", 
      "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.804924601828827*^9},
 CellLabel->
  "Out[40]//MatrixForm=",ExpressionUUID->"596238b7-28d8-4980-b7f5-\
7cdd1497777e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3.2. Threshold behavior of Wro\:0144skian cofactors", "Subchapter",
 CellChangeTimes->{{3.8049362335008307`*^9, 3.804936243022869*^9}, {
  3.80587561223654*^9, 3.805875618316041*^9}, {3.806808536215293*^9, 
  3.806808547030501*^9}},ExpressionUUID->"85621bb0-784f-4f10-ac54-\
05308c9db724"],

Cell[CellGroupData[{

Cell["Local behavior at thresholds", "Section",
 CellChangeTimes->{{3.8054983307997885`*^9, 3.8054983333040338`*^9}, {
  3.8058756200678825`*^9, 
  3.805875624302311*^9}},ExpressionUUID->"2fee5f32-be9f-4438-8105-\
0ffc471f5b89"],

Cell["Here are some numerical certificates for Lemma 3.4(a).", "Text",
 CellChangeTimes->{{3.816253846713175*^9, 
  3.8162538576533065`*^9}},ExpressionUUID->"c9a9e460-0ed5-4dbc-9cc3-\
4a800a1f0dbf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"k", ",", "s"}], "]"}], ";", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "=", 
      FractionBox["1", 
       SuperscriptBox["10", "2"]]}], ";", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "=", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "s"}], ")"}], "2"], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"k", "-", "s"}]], "\[Epsilon]"}]}]}], ";", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "k"}], "+", "1"}], ")"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "k"}], "-", "1"}], ",", "1", ",", "1", ",", 
                 "u"}], "]"}]}], ",", 
              RowBox[{"Evaluate", "[", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "1"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "-", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "-", "s"}], ",", 
                   RowBox[{"2", "j"}]}], "]"}], 
                 RowBox[{"\[Mu]f", "[", 
                  RowBox[{"k", ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}], ",", "1", ",", "u"}], 
                  "]"}]}]}], "]"}], ",", 
              RowBox[{"Evaluate", "[", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "1"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "+", "s", "-", "1"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "-", "s"}], ",", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
                 RowBox[{"\[ScriptF]", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", "k"}], "-", "1"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "k"}], ",", "1", ",", "u"}], 
                  "]"}]}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "25"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
            RowBox[{"Method", "->", "\"\<DoubleExponential\>\""}]}], "]"}], 
          "]"}], 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"k", "-", "s"}], ")"}]}]], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "s"}], ")"}], 
             RowBox[{"1", "-", "k"}]], 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "k"}], "-", "3"}], ")"}], "!!"}]}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"k", "-", "s"}], "2"], "]"}]], 
           SuperscriptBox["\[Epsilon]", 
            RowBox[{"k", "-", 
             FractionBox["3", "2"]}]]}]]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.805451161898929*^9, 3.8054511892340665`*^9}, {
  3.8054512616106853`*^9, 3.8054513089333096`*^9}, {3.805451351340722*^9, 
  3.805451381149591*^9}, {3.805498370636052*^9, 3.805498412946643*^9}, {
  3.827922678735566*^9, 
  3.827922695969015*^9}},ExpressionUUID->"2c8d95c5-7220-4983-ae62-\
b86f39ce9eed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1.0012523486435177402`2.", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9987523391743511287`2.", ",", "1.0006253908739523361`2."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0017535117000628618`2.", ",", "0.9993753903887548834`2.", ",", 
     "1.0004168113905146516`2."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9976837311662825192`2.", ",", "1.0007147510309913627`2.", ",", 
     "0.9995834779630375016`2.", ",", "1.0003125732577577358`2."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0029239519689055767`2.", ",", "0.9991672463121358033`2.", ",", 
     "1.0004476907898944043`2.", ",", "0.9996875732270028565`2.", ",", 
     "1.0002500437566799907`2."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9964870216300751709`2.", ",", "1.0009666362023349056`2.", ",", 
     "0.9995077600318669305`2.", ",", "1.000326782755021292`2.", ",", 
     "0.9997500437434384188`2.", ",", "1.0002083622719193829`2."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.805499026130295*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"bc30f76d-a4ed-4fc5-ad4f-01c3fc2f1275"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"k", ",", "s"}], "]"}], ";", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "=", 
      FractionBox["1", 
       SuperscriptBox["10", "2"]]}], ";", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "=", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "s"}], ")"}], "2"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"k", "-", "s"}]], "\[Epsilon]"}]}]}], ";", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Evaluate", "[", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "0"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "-", "s", "-", "1"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
                 RowBox[{"\[ScriptF]", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", "k"}], "-", "1"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "2"}], ",", "1", ",", "u"}], 
                  "]"}]}]}], "]"}], ",", 
              RowBox[{"-", 
               RowBox[{"Evaluate", "[", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"j", "=", "1"}], 
                  RowBox[{"Floor", "[", 
                   FractionBox[
                    RowBox[{"k", "+", "s"}], "2"], "]"}]], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "j"], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "-", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}], "-", 
                    RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
                  RowBox[{"\[ScriptF]", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"2", "k"}], "-", "1"}], ",", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "k", "-", "1"}], ",", "1", ",", 
                    "u"}], "]"}]}]}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "25"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
            RowBox[{"Method", "->", "\"\<DoubleExponential\>\""}]}], "]"}], 
          "]"}], 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"k", "-", "s", "-", "1"}], ")"}]}]], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "s"}], ")"}], 
             RowBox[{"1", "-", "k"}]], 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "k"}], "-", "3"}], ")"}], "!!"}]}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"k", "-", "s", "-", "1"}], "2"], "]"}]], 
           SuperscriptBox["\[Epsilon]", 
            RowBox[{"k", "-", 
             FractionBox["3", "2"]}]]}]]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.805451161898929*^9, 3.8054511892340665`*^9}, {
  3.8054512616106853`*^9, 3.8054513089333096`*^9}, {3.805451351340722*^9, 
  3.805451381149591*^9}, {3.8054516813492575`*^9, 3.8054517707220984`*^9}, {
  3.805451945578346*^9, 3.80545195515803*^9}, {3.805451993860032*^9, 
  3.805451994031991*^9}, {3.805452031063925*^9, 3.805452105247691*^9}, {
  3.805498350344376*^9, 3.805498352948647*^9}, {3.8054983958540287`*^9, 
  3.805498416149589*^9}, {3.827922695969015*^9, 3.827922695969015*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"e29cc27f-70c5-4609-9687-2b83e3c85dc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.9987523388778446747`2.", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0012523483447791235`2.", ",", "0.9993753903763702784`2."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.998253497259271667`2.", ",", "1.0006253908615353199`2.", ",", 
     "0.9995834779613685915`2."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0023266111464426529`2.", ",", "0.9992861790288830146`2.", ",", 
     "1.0004168113888432791`2.", ",", "0.9996875732266236396`2."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9970905840967887038`2.", ",", "1.0008339137262107322`2.", ",", 
     "0.9995526289585474794`2.", ",", "1.0003125732573781511`2.", ",", 
     "0.9997500437433219092`2."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0035325261330329338`2.", ",", "0.9990348170325719707`2.", ",", 
     "1.0004926086388524848`2.", ",", "0.9996733736315672302`2.", ",", 
     "1.000250043756563419`2.", ",", "0.9997916955984517177`2."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8054990312271852`*^9, 3.8279232582220883`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"2a76db9a-4f72-4c3d-a266-b4bd2a3543f0"]
}, Open  ]],

Cell["Here are some numerical certificates for Lemma 3.4(b).", "Text",
 CellChangeTimes->{{3.8162539277102566`*^9, 
  3.8162539295718584`*^9}},ExpressionUUID->"8dc4fb01-ed45-4849-be5a-\
5b8c43e5c841"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";", 
  RowBox[{"\[ScriptL]", "=", "1"}], ";", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "=", 
      FractionBox["1", 
       SuperscriptBox["10", "2"]]}], ";", 
     RowBox[{"u", "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"], "+", "\[Epsilon]"}]}], 
     ";", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"k", "-", "s"}], ",", "2"}], "]"}], "\[Equal]", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "k"}], "+", "2"}], ")"}], 
            RowBox[{"\[ScriptF]", "[", 
             RowBox[{
              RowBox[{"2", "k"}], ",", "1", ",", "\[ScriptL]", ",", "u"}], 
             "]"}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", "1"}], 
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"k", "+", "1", "-", "s"}], "2"], "]"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"k", "+", "1", "-", "s"}], ",", 
               RowBox[{"2", "j"}]}], "]"}], 
             RowBox[{"\[ScriptF]", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", 
               RowBox[{
                RowBox[{"2", "j"}], "+", "1"}], ",", "\[ScriptL]", ",", "u"}],
               "]"}]}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", "1"}], 
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"k", "+", "s"}], "2"], "]"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "1", "-", "s"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "s"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
             RowBox[{"\[ScriptF]", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", 
               RowBox[{
                RowBox[{"2", "j"}], "+", "k", "+", "1"}], ",", "\[ScriptL]", 
               ",", "u"}], "]"}]}]}]}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "0"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "-", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "1", "-", "s"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "2"}], ",", "\[ScriptL]", ",", 
                 "u"}], "]"}]}]}], "-", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{"2", "j"}]}], "]"}], "-", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "s"}], ",", 
                   RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "k"}], ",", "\[ScriptL]", ",", 
                 "u"}], "]"}]}]}]}], ")"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "19"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "s"}], ")"}], "/", "2"}], "]"}], "+", "k", 
           "-", "s"}]], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}], "!"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "s"}], "-", "1"}], ")"}], 
           RowBox[{"k", "-", 
            FractionBox["1", "2"]}]]}]], 
        FractionBox[
         SqrtBox["\[Pi]"], 
         SuperscriptBox["2", 
          RowBox[{"2", "k"}]]], 
        SuperscriptBox["\[Epsilon]", 
         RowBox[{"k", "-", "1"}]]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", 
      RowBox[{"k", "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8162269922462234`*^9, 3.8162271600906706`*^9}, {
  3.8162276317194347`*^9, 3.816227674477563*^9}, {3.8162278829089293`*^9, 
  3.8162279227133007`*^9}, {3.827923346491*^9, 3.8279233589964123`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"0a53154a-160a-4b78-a3dc-238bc2fb462c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9925588908215327730689147306412518288474469245667364454598556187142300651\
8889`50.", ",", 
   "0.998982522104324403200595237876674591421390581400086339274344218757670529\
06428`50.", ",", 
   "0.999500224904623587262747709675963929608347219670355863640825011715214088\
94893`50.", ",", 
   "0.999642957335414378668432097238614411985361514222400765773588162630032736\
32316`50."}], "}"}]], "Output",
 CellChangeTimes->{3.816233222517373*^9, 3.827923406111393*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"0b0522aa-cf87-434f-bc9d-c7d5e5603ba2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{"\[ScriptL]", "=", "1"}], ";", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "=", 
      FractionBox["1", 
       SuperscriptBox["10", "2"]]}], ";", 
     RowBox[{"u", "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"], "+", "\[Epsilon]"}]}], 
     ";", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"k", "-", "s"}], ",", "2"}], "]"}], "\[Equal]", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "k"}], "+", "2"}], ")"}], 
            RowBox[{"\[ScriptF]", "[", 
             RowBox[{
              RowBox[{"2", "k"}], ",", "1", ",", "\[ScriptL]", ",", "u"}], 
             "]"}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", "1"}], 
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"k", "+", "1", "-", "s"}], "2"], "]"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"k", "+", "1", "-", "s"}], ",", 
               RowBox[{"2", "j"}]}], "]"}], 
             RowBox[{"\[ScriptF]", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", 
               RowBox[{
                RowBox[{"2", "j"}], "+", "1"}], ",", "\[ScriptL]", ",", "u"}],
               "]"}]}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", "1"}], 
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"k", "+", "s"}], "2"], "]"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "1", "-", "s"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "s"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
             RowBox[{"\[ScriptF]", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", 
               RowBox[{
                RowBox[{"2", "j"}], "+", "k", "+", "1"}], ",", "\[ScriptL]", 
               ",", "u"}], "]"}]}]}]}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "0"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "-", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "1", "-", "s"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "2"}], ",", "\[ScriptL]", ",", 
                 "u"}], "]"}]}]}], "-", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{"2", "j"}]}], "]"}], "-", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "s"}], ",", 
                   RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "k"}], ",", "\[ScriptL]", ",", 
                 "u"}], "]"}]}]}]}], ")"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "19"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "s"}], ")"}], "/", "2"}], "]"}], "+", "k", 
           "-", "s"}]], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}], "!"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "s"}], "-", "1"}], ")"}], 
           RowBox[{"k", "-", 
            FractionBox["1", "2"]}]]}]], 
        FractionBox[
         SqrtBox["\[Pi]"], 
         SuperscriptBox["2", 
          RowBox[{"2", "k"}]]], 
        SuperscriptBox["\[Epsilon]", 
         RowBox[{"k", "-", "1"}]]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", 
      RowBox[{"k", "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8162269922462234`*^9, 3.8162271600906706`*^9}, {
   3.8162276317194347`*^9, 3.816227674477563*^9}, {3.8162278829089293`*^9, 
   3.8162279227133007`*^9}, 3.816233226148768*^9, {3.8279233465066433`*^9, 
   3.827923346522251*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"7c5ecc13-c7d6-4a88-a5c6-e67e8d89d90b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9900898228108711017180097668658385871642532206580998063193361180259277120\
4876`50.", ",", 
   "0.998751387417950110512563854453036510483748710821315844301072456109222837\
97309`50.", ",", 
   "0.999450255890212593574436650921391725728349760050332011274444690057727287\
89177`50.", ",", 
   "0.999642957336173157368121117827528512835218156222013617954613562054892610\
86472`50.", ",", 
   "0.999722277939315502833595509190105283719259431340959618868558445849574170\
71394`50."}], "}"}]], "Output",
 CellChangeTimes->{3.8162332314913015`*^9, 3.8279234220314827`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"80476bee-e3c9-4a07-a092-01bfc4435760"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";", 
  RowBox[{"\[ScriptL]", "=", 
   FractionBox[
    RowBox[{"k", "+", "1"}], "2"]}], ";", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "=", 
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["10", "2"]]}]}], ";", 
     RowBox[{"u", "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"], "+", "\[Epsilon]"}]}], 
     ";", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"\[Epsilon]", ">", "0"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "k", "+", "1"}], ",", "\[ScriptL]",
                  ",", "u"}], "]"}]}]}], "+", 
             RowBox[{"\[ImaginaryI]", 
              RowBox[{"(", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "1"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "+", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "1", "-", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}], "-", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
                 RowBox[{"\[ScriptF]", "[", 
                  RowBox[{
                   RowBox[{"2", "k"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "k"}], ",", "\[ScriptL]", ",", 
                   "u"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "k"}], "+", "2"}], ")"}], 
            RowBox[{"\[ScriptF]", "[", 
             RowBox[{
              RowBox[{"2", "k"}], ",", "1", ",", "\[ScriptL]", ",", "u"}], 
             "]"}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", "1"}], 
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"k", "+", "1", "-", "s"}], "2"], "]"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"k", "+", "1", "-", "s"}], ",", 
               RowBox[{"2", "j"}]}], "]"}], 
             RowBox[{"\[ScriptF]", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", 
               RowBox[{
                RowBox[{"2", "j"}], "+", "1"}], ",", "\[ScriptL]", ",", "u"}],
               "]"}]}]}], "+", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "0"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "-", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "1", "-", "s"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "2"}], ",", "\[ScriptL]", ",", 
                 "u"}], "]"}]}]}], ")"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "19"}]}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"k", "-", "s", "-", "1"}]], "-", "\[ImaginaryI]"}], 
          RowBox[{"1", "-", "\[ImaginaryI]"}]]}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"k", "-", "s"}], ",", "2"}], "]"}], "\[Equal]", "0"}], 
            ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "k"}], "+", "2"}], ")"}], 
              RowBox[{"\[ScriptF]", "[", 
               RowBox[{
                RowBox[{"2", "k"}], ",", "1", ",", "\[ScriptL]", ",", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}], 
             "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "1", "-", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "1", "-", "s"}], ",", 
                 RowBox[{"2", "j"}]}], "]"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}], ",", "\[ScriptL]", ",", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}]}], 
             "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "k", "+", "1"}], ",", "\[ScriptL]",
                  ",", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], 
                "]"}]}]}]}], ",", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "0"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "-", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
                 RowBox[{"\[ScriptF]", "[", 
                  RowBox[{
                   RowBox[{"2", "k"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "2"}], ",", "\[ScriptL]", ",", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}]}], 
               "-", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "1"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "+", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "1", "-", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}], "-", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
                 RowBox[{"\[ScriptF]", "[", 
                  RowBox[{
                   RowBox[{"2", "k"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "k"}], ",", "\[ScriptL]", ",", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], 
                  "]"}]}]}]}], ")"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "19"}]}], "]"}], 
        FractionBox[
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"Abs", "[", "\[Epsilon]", "]"}], "]"}], "+", 
          RowBox[{"\[ImaginaryI]", 
           FractionBox["\[Pi]", "2"], 
           FractionBox["\[Epsilon]", 
            RowBox[{"Abs", "[", "\[Epsilon]", "]"}]]}]}], "\[Pi]"]}], 
       ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", 
      RowBox[{"k", "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.816227725569723*^9, 3.816227843821193*^9}, {
   3.816227898985408*^9, 3.816227907979722*^9}, {3.8162279451383967`*^9, 
   3.816228007518059*^9}, {3.816228056441907*^9, 3.8162280850053463`*^9}, 
   3.816228132879133*^9, 3.816228226727851*^9, {3.8162283413588257`*^9, 
   3.816228346365797*^9}, {3.816228581565207*^9, 3.8162285817527924`*^9}, 
   3.8162334641870565`*^9, 3.816233525613365*^9, 3.8179837021604366`*^9, {
   3.827923346537875*^9, 3.827923346584755*^9}, 3.8279235877892237`*^9, 
   3.827930156442137*^9, {3.827930239536559*^9, 3.827930239802188*^9}, 
   3.8279302721824636`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"95326f3c-e437-408a-ab0e-1c251a874bad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "0.027888413893446533300547176631142804226857178639339218636025357211102206\
7068`49.13527518101722", "+", 
    RowBox[{
    "0.04632119194853249134529280553449107863024056977370545583333781581030772\
20835`49.17268248302114", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.033072674330506542770571532251381137600257070933785499919131014804\
8275281973`49.254174123917856"}], "+", 
    RowBox[{
    "0.01534278624212892959197899089706097794386239076297373617779245110645479\
102701`49.098026146880756", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.014538891670750549437729000076120317889947488132672943629319487076\
89285777509`49.15816049209696"}], "-", 
    RowBox[{
    "0.03471245380675756753504392279310123659884670915249147142073737140704636\
812106`49.367700609572786", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.031711408120449730079732659153808436566449098409045954366343498732462561\
18111`49.312387399381784", "-", 
    RowBox[{
    "0.02093514330283371163938610935692400517761898939027746207349881389236810\
44864`50.", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.816233239802251*^9, 3.8162334814267826`*^9, 
  3.8162335322027054`*^9, 3.8179837315251904`*^9, 3.8279235961484213`*^9, 
  3.8279301628577137`*^9, 3.8279302493969364`*^9, 3.827930280101183*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"0a390650-fe94-4221-a0a4-2cd9b49bc801"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";", 
  RowBox[{"\[ScriptL]", "=", 
   FractionBox[
    RowBox[{"k", "+", "1"}], "2"]}], ";", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "=", 
      FractionBox["1", 
       SuperscriptBox["10", "2"]]}], ";", 
     RowBox[{"u", "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"], "+", "\[Epsilon]"}]}], 
     ";", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"\[Epsilon]", ">", "0"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "k", "+", "1"}], ",", "\[ScriptL]",
                  ",", "u"}], "]"}]}]}], "+", 
             RowBox[{"\[ImaginaryI]", 
              RowBox[{"(", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "1"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "+", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "1", "-", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}], "-", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
                 RowBox[{"\[ScriptF]", "[", 
                  RowBox[{
                   RowBox[{"2", "k"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "k"}], ",", "\[ScriptL]", ",", 
                   "u"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "k"}], "+", "2"}], ")"}], 
            RowBox[{"\[ScriptF]", "[", 
             RowBox[{
              RowBox[{"2", "k"}], ",", "1", ",", "\[ScriptL]", ",", "u"}], 
             "]"}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", "1"}], 
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"k", "+", "1", "-", "s"}], "2"], "]"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"k", "+", "1", "-", "s"}], ",", 
               RowBox[{"2", "j"}]}], "]"}], 
             RowBox[{"\[ScriptF]", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", 
               RowBox[{
                RowBox[{"2", "j"}], "+", "1"}], ",", "\[ScriptL]", ",", "u"}],
               "]"}]}]}], "+", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "0"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "-", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "1", "-", "s"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "2"}], ",", "\[ScriptL]", ",", 
                 "u"}], "]"}]}]}], ")"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "19"}]}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"k", "-", "s", "-", "1"}]], "-", "\[ImaginaryI]"}], 
          RowBox[{"1", "-", "\[ImaginaryI]"}]]}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"k", "-", "s"}], ",", "2"}], "]"}], "\[Equal]", "0"}], 
            ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "k"}], "+", "2"}], ")"}], 
              RowBox[{"\[ScriptF]", "[", 
               RowBox[{
                RowBox[{"2", "k"}], ",", "1", ",", "\[ScriptL]", ",", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}], 
             "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "1", "-", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "1", "-", "s"}], ",", 
                 RowBox[{"2", "j"}]}], "]"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}], ",", "\[ScriptL]", ",", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}]}], 
             "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
               RowBox[{"\[ScriptF]", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "k", "+", "1"}], ",", "\[ScriptL]",
                  ",", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], 
                "]"}]}]}]}], ",", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "0"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "-", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
                 RowBox[{"\[ScriptF]", "[", 
                  RowBox[{
                   RowBox[{"2", "k"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "2"}], ",", "\[ScriptL]", ",", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}]}], 
               "-", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "1"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "+", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "1", "-", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}], "-", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
                 RowBox[{"\[ScriptF]", "[", 
                  RowBox[{
                   RowBox[{"2", "k"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "k"}], ",", "\[ScriptL]", ",", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], 
                  "]"}]}]}]}], ")"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "19"}]}], "]"}], 
        FractionBox[
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"Abs", "[", "\[Epsilon]", "]"}], "]"}], "+", 
          RowBox[{"\[ImaginaryI]", 
           FractionBox["\[Pi]", "2"], 
           FractionBox["\[Epsilon]", 
            RowBox[{"Abs", "[", "\[Epsilon]", "]"}]]}]}], "\[Pi]"]}], 
       ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", 
      RowBox[{"k", "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.816227725569723*^9, 3.816227843821193*^9}, {
   3.816227898985408*^9, 3.816227907979722*^9}, {3.8162279451383967`*^9, 
   3.816228007518059*^9}, {3.816228056441907*^9, 3.8162280850053463`*^9}, {
   3.8162284032428637`*^9, 3.8162284092936068`*^9}, {3.8162285942290516`*^9, 
   3.816228594295062*^9}, 3.8162334604283247`*^9, 3.816233528853298*^9, 
   3.8179837083323793`*^9, 3.817983766113882*^9, {3.8279233466003947`*^9, 
   3.827923346647253*^9}, 3.8279236006486955`*^9, {3.8279299524068775`*^9, 
   3.8279299822205315`*^9}, 3.8279300976641197`*^9, 3.82793016976868*^9, {
   3.827930256507105*^9, 3.827930268254773*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2fd25f16-680c-4679-99a1-01e1a46ae6fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "0.027410002801737660927259789377446726266319635516252506984002214445745491\
35635`49.108316343604635", "+", 
    RowBox[{
    "0.04546642797201903439819044303834052658921421725188068995891744968071261\
645417`49.15173619551665", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.032857536120155055316045247267832579816584118506537687144901366611\
89313599045`49.23945344846468"}], "+", 
    RowBox[{
    "0.01527252618582059332806853570938136234675780817328090337146369741818830\
697793`49.0782700133738", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.014502999844223725519547556056806528837231227319725598351729336259\
61053981182`49.138281351582926"}], "-", 
    RowBox[{
    "0.03455125836751375018788842810400401871970332957607670102295967376467372\
764721`49.352830096906025", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.031575142834200541571999657329179271343807996432397703481043915670864948\
4661`49.37400867286931", "-", 
    RowBox[{
    "0.02090738363442954747350750159589146464183497505185813862232918272326550\
783964`49.351750201297676", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.81623324512407*^9, 3.816233475529481*^9, 3.8162335377916527`*^9, {
   3.817983746224699*^9, 3.8179837730213485`*^9}, 3.827923608008301*^9, 
   3.8279299588704896`*^9, 3.8279299890166626`*^9, 3.827930104893647*^9, 
   3.8279301761526756`*^9, {3.827930262692628*^9, 3.8279302742808027`*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"1ecc8063-3baf-4f36-b601-203b12ca66ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{"\[ScriptL]", "=", 
   FractionBox["k", "2"]}], ";", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "=", 
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["10", "5"]]}]}], ";", 
     RowBox[{"u", "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"], "+", "\[Epsilon]"}]}], 
     ";", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"\[Epsilon]", ">", "0"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
               RowBox[{"\[ScriptF]p", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "k", "+", "1"}], ",", "\[ScriptL]",
                  ",", "u"}], "]"}]}]}], "+", 
             RowBox[{"\[ImaginaryI]", 
              RowBox[{"(", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "1"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "+", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "1", "-", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}], "-", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
                 RowBox[{"\[ScriptF]p", "[", 
                  RowBox[{
                   RowBox[{"2", "k"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "k"}], ",", "\[ScriptL]", ",", 
                   "u"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "k"}], "+", "2"}], ")"}], 
            RowBox[{"\[ScriptF]p", "[", 
             RowBox[{
              RowBox[{"2", "k"}], ",", "1", ",", "\[ScriptL]", ",", "u"}], 
             "]"}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", "1"}], 
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"k", "+", "1", "-", "s"}], "2"], "]"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"k", "+", "1", "-", "s"}], ",", 
               RowBox[{"2", "j"}]}], "]"}], 
             RowBox[{"\[ScriptF]p", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", 
               RowBox[{
                RowBox[{"2", "j"}], "+", "1"}], ",", "\[ScriptL]", ",", "u"}],
               "]"}]}]}], "+", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "0"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "-", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "1", "-", "s"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
               RowBox[{"\[ScriptF]p", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "2"}], ",", "\[ScriptL]", ",", 
                 "u"}], "]"}]}]}], ")"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "19"}]}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"k", "-", "s", "-", "1"}]], "-", "\[ImaginaryI]"}], 
          RowBox[{"1", "-", "\[ImaginaryI]"}]]}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"k", "-", "s"}], ",", "2"}], "]"}], "\[Equal]", "0"}], 
            ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "k"}], "+", "2"}], ")"}], 
              RowBox[{"\[ScriptF]p", "[", 
               RowBox[{
                RowBox[{"2", "k"}], ",", "1", ",", "\[ScriptL]", ",", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}], 
             "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "1", "-", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "1", "-", "s"}], ",", 
                 RowBox[{"2", "j"}]}], "]"}], 
               RowBox[{"\[ScriptF]p", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}], ",", "\[ScriptL]", ",", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}]}], 
             "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
               RowBox[{"\[ScriptF]p", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "k", "+", "1"}], ",", "\[ScriptL]",
                  ",", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], 
                "]"}]}]}]}], ",", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "0"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "-", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
                 RowBox[{"\[ScriptF]p", "[", 
                  RowBox[{
                   RowBox[{"2", "k"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "2"}], ",", "\[ScriptL]", ",", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}]}], 
               "-", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "1"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "+", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "1", "-", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}], "-", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
                 RowBox[{"\[ScriptF]p", "[", 
                  RowBox[{
                   RowBox[{"2", "k"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "k"}], ",", "\[ScriptL]", ",", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], 
                  "]"}]}]}]}], ")"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "19"}]}], "]"}], 
        FractionBox[
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"Abs", "[", "\[Epsilon]", "]"}], "]"}], "+", 
          RowBox[{"\[ImaginaryI]", 
           FractionBox["\[Pi]", "2"], 
           FractionBox["\[Epsilon]", 
            RowBox[{"Abs", "[", "\[Epsilon]", "]"}]]}]}], "\[Pi]"]}], 
       ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", 
      RowBox[{"k", "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.816227725569723*^9, 3.816227843821193*^9}, {
   3.816227898985408*^9, 3.816227907979722*^9}, {3.8162279451383967`*^9, 
   3.816228007518059*^9}, {3.816228056441907*^9, 3.8162280850053463`*^9}, 
   3.816228132879133*^9, 3.816228226727851*^9, {3.8162283413588257`*^9, 
   3.816228346365797*^9}, {3.816228581565207*^9, 3.8162285817527924`*^9}, {
   3.816233275914322*^9, 3.8162333063142242`*^9}, {3.816233359886157*^9, 
   3.816233360073659*^9}, 3.8162334552300615`*^9, 3.8179837992647295`*^9, 
   3.8279236507032537`*^9, {3.827929705409013*^9, 3.8279297054558873`*^9}, {
   3.827930262708237*^9, 3.827930262978962*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"359e9680-8532-4594-9ee9-64934a1b086a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.014513137875454776840686666423595454801760988347828528265328594247\
9421082521`48.634966653805314"}], "-", 
    RowBox[{
    "0.02038102894240785286065296917205177318779645573660782096898349598488448\
204342`49.102228764195736", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.006510702979843463713339033394233436636443229784571366035690990454375796\
34939`48.774989075165756", "+", 
    RowBox[{
    "0.01443419618127572860680290919442846681109033799804492985872319872072240\
110828`48.83612440581905", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.016188883856408577145892510921987666996761992893649881434724856900\
41651003133`48.98796127787971"}], "+", 
    RowBox[{
    "0.00958482141956270592796575949076352439180417990437453869829388408859880\
570857`49.03686644413799", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.010647679140411716426088246776909254961405573196596797538871872530\
13605518494`49.15980846821187"}], "-", 
    RowBox[{
    "0.01269837753984189551780900785933036221770221666931321489148892134984289\
038212`48.95777712096873", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.010331031465921045577061056563520932160649859832398077343242889308308021\
90051`48.85082312367828", "-", 
    RowBox[{
    "0.00923153047346622930884462230989916962610506409662683517920002876159828\
007676`50.", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8162333193095837`*^9, 3.816233370978237*^9, 
  3.816233470095523*^9, 3.817983854437505*^9, 3.8279236587814445`*^9, 
  3.827929781985297*^9, 3.827930335734705*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"2d6667b7-f90c-4b9b-a900-cf60e889429e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{"\[ScriptL]", "=", 
   FractionBox["k", "2"]}], ";", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "=", 
      FractionBox["1", 
       SuperscriptBox["10", "5"]]}], ";", 
     RowBox[{"u", "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"], "+", "\[Epsilon]"}]}], 
     ";", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"\[Epsilon]", ">", "0"}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
               RowBox[{"\[ScriptF]p", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "k", "+", "1"}], ",", "\[ScriptL]",
                  ",", "u"}], "]"}]}]}], "+", 
             RowBox[{"\[ImaginaryI]", 
              RowBox[{"(", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "1"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "+", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "1", "-", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}], "-", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
                 RowBox[{"\[ScriptF]p", "[", 
                  RowBox[{
                   RowBox[{"2", "k"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "k"}], ",", "\[ScriptL]", ",", 
                   "u"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "k"}], "+", "2"}], ")"}], 
            RowBox[{"\[ScriptF]p", "[", 
             RowBox[{
              RowBox[{"2", "k"}], ",", "1", ",", "\[ScriptL]", ",", "u"}], 
             "]"}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", "1"}], 
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"k", "+", "1", "-", "s"}], "2"], "]"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"k", "+", "1", "-", "s"}], ",", 
               RowBox[{"2", "j"}]}], "]"}], 
             RowBox[{"\[ScriptF]p", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", 
               RowBox[{
                RowBox[{"2", "j"}], "+", "1"}], ",", "\[ScriptL]", ",", "u"}],
               "]"}]}]}], "+", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "0"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "-", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "1", "-", "s"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
               RowBox[{"\[ScriptF]p", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "2"}], ",", "\[ScriptL]", ",", 
                 "u"}], "]"}]}]}], ")"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "19"}]}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"k", "-", "s", "-", "1"}]], "-", "\[ImaginaryI]"}], 
          RowBox[{"1", "-", "\[ImaginaryI]"}]]}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"k", "-", "s"}], ",", "2"}], "]"}], "\[Equal]", "0"}], 
            ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "k"}], "+", "2"}], ")"}], 
              RowBox[{"\[ScriptF]p", "[", 
               RowBox[{
                RowBox[{"2", "k"}], ",", "1", ",", "\[ScriptL]", ",", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}], 
             "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "1", "-", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", "+", "1", "-", "s"}], ",", 
                 RowBox[{"2", "j"}]}], "]"}], 
               RowBox[{"\[ScriptF]p", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "1"}], ",", "\[ScriptL]", ",", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}]}], 
             "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"k", "+", "s"}], "2"], "]"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
               RowBox[{"\[ScriptF]p", "[", 
                RowBox[{
                 RowBox[{"2", "k"}], ",", 
                 RowBox[{
                  RowBox[{"2", "j"}], "+", "k", "+", "1"}], ",", "\[ScriptL]",
                  ",", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], 
                "]"}]}]}]}], ",", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "0"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "-", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"k", "+", "1", "-", "s"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
                 RowBox[{"\[ScriptF]p", "[", 
                  RowBox[{
                   RowBox[{"2", "k"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "2"}], ",", "\[ScriptL]", ",", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "]"}]}]}], 
               "-", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "1"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "+", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "1", "-", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}], "-", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
                 RowBox[{"\[ScriptF]p", "[", 
                  RowBox[{
                   RowBox[{"2", "k"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "k"}], ",", "\[ScriptL]", ",", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], 
                  "]"}]}]}]}], ")"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "1", ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "19"}]}], "]"}], 
        FractionBox[
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"Abs", "[", "\[Epsilon]", "]"}], "]"}], "+", 
          RowBox[{"\[ImaginaryI]", 
           FractionBox["\[Pi]", "2"], 
           FractionBox["\[Epsilon]", 
            RowBox[{"Abs", "[", "\[Epsilon]", "]"}]]}]}], "\[Pi]"]}], 
       ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", 
      RowBox[{"k", "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.816227725569723*^9, 3.816227843821193*^9}, {
   3.816227898985408*^9, 3.816227907979722*^9}, {3.8162279451383967`*^9, 
   3.816228007518059*^9}, {3.816228056441907*^9, 3.8162280850053463`*^9}, 
   3.816228132879133*^9, 3.816228226727851*^9, {3.8162283413588257`*^9, 
   3.816228346365797*^9}, {3.816228581565207*^9, 3.8162285817527924`*^9}, {
   3.816233275914322*^9, 3.8162333063142242`*^9}, {3.816233359886157*^9, 
   3.816233381237996*^9}, 3.816233414949046*^9, 3.816233448309142*^9, {
   3.8162334878397245`*^9, 3.816233488027219*^9}, 3.817983806081764*^9, {
   3.8279297054558873`*^9, 3.8279297055027647`*^9}, 3.8279297527922883`*^9, 
   3.827929866944173*^9, {3.82793035484673*^9, 3.8279303779223647`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"5c46b67c-4389-42c6-9fe3-bef78cae6c80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.014514982076305270765553540014053015977450953785234881143318016436\
62170042027`48.62967607509821"}], "-", 
    RowBox[{
    "0.02038066344414321028590832708051326677928898793395776816885921119049912\
401479`49.09113112252503", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.006510660612391179435253590348442344006005901052408903135129217127460611\
96246`48.77060291772257", "+", 
    RowBox[{
    "0.01443389426244218768473857378628021423159745062981532750107585983570015\
918518`48.833833786540175", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.016188705197364047934432974461979750046728553067613353267617535735\
48429777186`48.98392323183098"}], "+", 
    RowBox[{
    "0.00958479821642250343459681153670900276819321663167079981740093344128223\
769699`49.02927245709222", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.010647662944344849883974234747041964997448151207033112173328260887\
83617915738`49.14968048625983"}], "-", 
    RowBox[{
    "0.01269824004039153313270959510067597592453186696700552085615396246490154\
314814`48.95241001467955", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.010330914560357755880732568615139146691242274750662718018933257109314947\
35198`48.91954838179458", "-", 
    RowBox[{
    "0.00923151793682425152472065762837792154933592373535365504428873058538147\
272904`49.14635807876804", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8162333908745613`*^9, 3.81623342609136*^9, 3.816233460365839*^9, 
   3.8162334977743807`*^9, 3.8179838616801095`*^9, 3.8279298011284275`*^9, 
   3.8279298744003572`*^9, {3.827930366923312*^9, 3.8279303853556767`*^9}},
 CellLabel->"Out[18]=",ExpressionUUID->"e6ac1149-997c-46e7-b2c7-e1ac7eea301c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Special determinants", "Section",
 CellChangeTimes->{{3.805498446954444*^9, 
  3.8054984497826223`*^9}},ExpressionUUID->"6f049375-dd5a-4ee0-a43b-\
5f1ecefb3b34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wms", "[", 
   RowBox[{"m_", ",", "s_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Det", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[ScriptF]", "[", 
             RowBox[{"m", ",", "j", ",", "1", ",", "v"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"v", ",", 
              RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Drop", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{"n", ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", 
                RowBox[{"m", "+", "s"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Floor", "[", 
                FractionBox["m", "2"], "]"}], "+", "2", "-", "s"}], ",", 
              RowBox[{
               RowBox[{"Floor", "[", 
                FractionBox["m", "2"], "]"}], "+", "1"}]}], "}"}]}], "]"}]}], 
         "}"}]}], "]"}], "//.", 
      RowBox[{"v", "\[Rule]", "u"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8279238097141724`*^9, 3.8279238329643354`*^9}, {
  3.82792386631285*^9, 3.827923913652687*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"bf2ab80c-1e2d-4e32-bbba-a7fa28cb7742"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wms", "[", 
   RowBox[{"m_", ",", "s_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Det", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[ScriptF]", "[", 
             RowBox[{"m", ",", "j", ",", "1", ",", "v"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"v", ",", 
              RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Drop", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{"n", ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", 
                RowBox[{"m", "-", "1", "+", "s"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Floor", "[", 
                FractionBox["m", "2"], "]"}], "+", "2", "-", "s"}], ",", 
              RowBox[{
               RowBox[{"Floor", "[", 
                FractionBox["m", "2"], "]"}], "+", "1"}]}], "}"}]}], "]"}]}], 
         "}"}]}], "]"}], "//.", 
      RowBox[{"v", "\[Rule]", "u"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8279239274103384`*^9, 3.82792396792925*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"7c098b82-72fe-4576-b2fc-ed728a092e4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[Pi]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "s"}], "-", 
          FractionBox[
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "m"]}], "2"]}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", "\[Pi]"]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "s"}], "+", "2", "-", 
          FractionBox[
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "m"]}], "2"]}], ")"}], "2"]}]}]}], 
    ";", 
    FractionBox[
     RowBox[{"Wms", "[", 
      RowBox[{"m", ",", "s", ",", "u"}], "]"}], 
     RowBox[{
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"s", ",", 
           RowBox[{
            RowBox[{"Floor", "[", 
             RowBox[{"m", "/", "2"}], "]"}], "+", "1"}]}], "]"}]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"s", 
           RowBox[{"(", 
            RowBox[{"s", "+", "1"}], ")"}]}], "2"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["m", "2"], "]"}], "+", "1"}], ")"}], "s"}]}]]], 
      FractionBox[
       RowBox[{"\[CapitalLambda]", "[", "m", "]"}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalL]", "[", 
          RowBox[{"m", ",", "u"}], "]"}], "]"}], 
        RowBox[{"m", "/", "2"}]]]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "1", ",", 
     RowBox[{
      RowBox[{"Floor", "[", 
       FractionBox["m", "2"], "]"}], "+", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8279239910006075`*^9, 3.8279241244177065`*^9}, {
  3.8279244462925534`*^9, 3.8279244698081737`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"9cc4a1a5-6863-41bc-9be3-337bbf553a67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.00000000000000147027847156991756254551`20.", ",", 
     "0.99999999999999545855607408585485285422`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.99999999999994398876421950028201272526`20.", ",", 
     "1.00000000000000203955984459252217968902`20.", ",", 
     "1.00000000000003993841890154834366355105`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.00000000000001318372211348512805728985`20.", ",", 
     "1.00000000000003076745287003991541195581`20.", ",", 
     "0.99999999999977950447450069751562878364`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.99999999999996340224245021767303986949`20.", ",", 
     "1.00000000000046656898374930153046417049`20.", ",", 
     "0.99999999999997873041599958356772046819`20.", ",", 
     "1.00000000000011448755143479232220208395`20."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.827924324497858*^9, 3.8279244632911773`*^9, 
  3.827924542163396*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"0fe3b605-6338-4772-8a51-646fdfd40cec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"wms", "[", 
     RowBox[{"m", ",", "s", ",", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "s"}], "-", 
         FractionBox[
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "m"]}], "2"]}], ")"}], "2"]}], "]"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"s", ",", 
           RowBox[{
            RowBox[{"Floor", "[", 
             RowBox[{"m", "/", "2"}], "]"}], "+", "1"}]}], "]"}]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"s", 
           RowBox[{"(", 
            RowBox[{"s", "+", "1"}], ")"}]}], "2"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["m", "2"], "]"}], "+", "1"}], ")"}], "s"}]}]]], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "-", 
           FractionBox[
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "m"]}], "2"]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "-", "1"}], ")"}], "/", "2"}]], 
        SuperscriptBox["2", 
         RowBox[{"m", "+", 
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"m", "-", "1"}], "2"], "]"}]}]]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", "2"}], ")"}], "!!"}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           SqrtBox["\[Pi]"]}], ")"}], 
         FractionBox[
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "m"]}], "2"]], 
        RowBox[{"\[CapitalLambda]", "[", "m", "]"}]}], 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"Evaluate", "[", 
           RowBox[{
            SubscriptBox["\[PartialD]", "v"], " ", 
            RowBox[{"\[ScriptCapitalL]", "[", 
             RowBox[{"m", ",", "v"}], "]"}]}], "]"}], "//.", 
          RowBox[{"v", "->", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "s"}], "-", 
              FractionBox[
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "m"]}], "2"]}], ")"}], "2"]}]}], 
         "]"}], 
        RowBox[{"m", "/", "2"}]]]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "1", ",", 
     RowBox[{
      RowBox[{"Floor", "[", 
       FractionBox["m", "2"], "]"}], "+", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827924558802785*^9, 3.8279245700575247`*^9}, {
  3.8279247353047757`*^9, 3.8279248065129137`*^9}, {3.8279250787858844`*^9, 
  3.8279250847434177`*^9}, {3.827925279130581*^9, 3.8279252924439573`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"bb394848-7b29-4580-aa4c-7f8c40479c69"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.99999999999999843912649379632460811325`20.", ",", 
     "0.99999999999999800671350425296760559982`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.00000000000004600344979725858418113687`20.", ",", 
     "0.99999999999999038947677059875984356218`20.", ",", 
     "1.00000000000023358226550283040603898483`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.99999999999999416237635907967930037924`20.", ",", 
     "1.00000000000000494352202530369558997878`20.", ",", 
     "1.00000000000000780897553124942354523683`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.00000000000017613857422595411234441322`20.", ",", 
     "0.99999999999898620367612354819660698709`20.", ",", 
     "1.00000000000002791032895435659175671382`20.", ",", 
     "1.00000000000006615837909515149829481693`20."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.827924840473855*^9, 3.8279251126054144`*^9, 
  3.827925320480754*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"c2593fe0-fafd-413c-bcb3-24946dad7133"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3.3. Quadratic relations for off-shell Bessel moments", "Subchapter",
 CellChangeTimes->{{3.8049362335008307`*^9, 3.804936243022869*^9}, {
  3.80587561223654*^9, 3.805875618316041*^9}, {3.806808536215293*^9, 
  3.806808547030501*^9}, {3.8119879776322136`*^9, 
  3.8119879892225046`*^9}},ExpressionUUID->"f01e860b-0d83-473c-88bd-\
2f8181391f81"],

Cell[CellGroupData[{

Cell["\<\
Quadratic relations for Wro\:0144skian matrices involving off-shell Bessel \
moments\
\>", "Section",
 CellChangeTimes->{
  3.8120140661470647`*^9, {3.812074683736598*^9, 3.8120747029179153`*^9}, {
   3.827925754137072*^9, 
   3.8279257549363213`*^9}},ExpressionUUID->"91699734-9bb6-4b93-bd10-\
3afd1e985753"],

Cell["Here are some special cases of Theorem 1.1.", "Text",
 CellChangeTimes->{{3.812073862630808*^9, 
  3.8120738861630473`*^9}},ExpressionUUID->"71e10444-c58a-4969-8961-\
eaabc96d9e6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "u", "]"}], ";", 
    RowBox[{"RHS", "=", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"Inverse", "[", 
         RowBox[{"VVmat", "[", "m", "]"}], "]"}], 
        RowBox[{"Abs", "[", 
         RowBox[{"\[ScriptCapitalL]", "[", 
          RowBox[{"m", ",", "u"}], "]"}], "]"}]], "//.", 
       RowBox[{"u", "\[Rule]", 
        FractionBox["1", "\[Pi]"]}]}], ")"}]}], ";", 
    RowBox[{"u", "=", 
     FractionBox["1", "\[Pi]"]}], ";", 
    RowBox[{"Max", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Wmat", "[", 
          RowBox[{"m", ",", "u"}], "]"}], ".", 
         RowBox[{"Smat", "[", "m", "]"}], ".", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Wmat", "[", 
           RowBox[{"m", ",", "u"}], "]"}], "]"}]}], "-", "RHS"}], "]"}], 
      "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "3", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.812073852842699*^9, 3.812073857217825*^9}, {
   3.812073889147473*^9, 3.8120739345213776`*^9}, {3.812074120717415*^9, 
   3.8120741379751716`*^9}, {3.812074231571679*^9, 3.8120742676553707`*^9}, {
   3.812074323156227*^9, 3.8120743242031083`*^9}, {3.8279254789158864`*^9, 
   3.827925479124877*^9}, {3.827925594363341*^9, 3.8279257341012697`*^9}, 
   3.8279259327476945`*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"c2b3f653-3883-488f-aff8-eb418c1f648d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.812074167429737*^9, 3.812074295644169*^9, 3.8120743523438377`*^9, 
   3.827925618752124*^9, 3.8279256951576767`*^9, {3.827925929054495*^9, 
   3.8279259545846834`*^9}},
 CellLabel->
  "Out[133]=",ExpressionUUID->"c0c3e2d5-3d6e-4950-b3fa-80170d1ecd66"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Cofactors of Wro\:0144skians expressible through linear combinations of \
fundamental solutions\
\>", "Section",
 CellChangeTimes->{{3.8055846664511347`*^9, 
  3.8055847100847797`*^9}},ExpressionUUID->"1861a8a5-1676-4993-8509-\
b826499a99bd"],

Cell["\<\
Here are some tests for the cofactor representations used in Proposition \
3.6(a).\
\>", "Text",
 CellChangeTimes->{{3.8055847223204536`*^9, 
  3.805584756319493*^9}},ExpressionUUID->"586fd084-65e3-40d8-98f3-\
3a5e70e5c736"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[Pi]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "s"}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", "\[Pi]"]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "s"}], "-", "2"}], ")"}], "2"]}]}]}], ";", 
    RowBox[{"LHS", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"s", "\[VeryThinSpace]", "k"}], "-", 
          FractionBox[
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"s", "+", "1"}], ")"}]}], "2"]}]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"Abs", "[", 
           RowBox[{
            SuperscriptBox["u", "k"], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"j", "=", "1"}], "k"], 
             RowBox[{"(", 
              RowBox[{"u", "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "j"}], ")"}], "2"]}], ")"}]}]}], "]"}], 
          RowBox[{"k", "-", 
           RowBox[{"3", "/", "2"}]}]], 
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "1"}], "]"}]]}], 
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "k"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           SuperscriptBox["s", "2"]}], ")"}], 
         RowBox[{"k", "-", "1"}]], " ", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", "k", "\[VeryThinSpace]", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"s", ",", "k"}], "]"}]}]}], ")"}], 
         RowBox[{"Abs", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "s"}], ")"}], 
            RowBox[{"2", "k"}]], 
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"j", "=", "1"}], 
              RowBox[{"s", "-", "1"}]], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "s"}], ")"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "j"}], ")"}], "2"]}], ")"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"j", "=", 
               RowBox[{"s", "+", "1"}]}], "k"], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "s"}], ")"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "j"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
          "]"}]]}]], 
      RowBox[{"wms", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "\[Pi]"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "s"}], ")"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["1", "\[Pi]"]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "s"}], "-", "2"}], ")"}], "2"]}]}]}], "]"}]}]}], 
    ";", 
    RowBox[{"RHS", "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "s"}]], "\[Equal]", "1"}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"k", "-", "s"}], "2"], "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"k", "-", "s"}], ")"}]}]}]], 
        RowBox[{"Total", "[", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "k"}], "+", "1"}], ")"}], 
              RowBox[{"\[ScriptF]", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "k"}], "-", "1"}], ",", "1", ",", "1", ",", 
                "u"}], "]"}]}], ",", 
             RowBox[{"Evaluate", "[", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"j", "=", "1"}], 
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"k", "-", "s"}], "2"], "]"}]], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "j"], 
                RowBox[{"Binomial", "[", 
                 RowBox[{
                  RowBox[{"k", "-", "s"}], ",", 
                  RowBox[{"2", "j"}]}], "]"}], 
                RowBox[{"\[ScriptF]", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "1"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "1"}], ",", "1", ",", "u"}], 
                 "]"}]}]}], "]"}], ",", 
             RowBox[{"Evaluate", "[", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"j", "=", "1"}], 
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"k", "+", "s", "-", "1"}], "2"], "]"}]], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "j"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Binomial", "[", 
                   RowBox[{
                    RowBox[{"k", "-", "s"}], ",", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
                  RowBox[{"Binomial", "[", 
                   RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
                RowBox[{"\[ScriptF]", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "1"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "k"}], ",", "1", ",", "u"}], 
                 "]"}]}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
           RowBox[{"Method", "->", "\"\<DoubleExponential\>\""}]}], "]"}], 
         "]"}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"k", "-", "s", "-", "1"}], "2"], "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"k", "-", "s", "-", "1"}], ")"}]}]}]], 
        RowBox[{"Total", "[", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Evaluate", "[", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"j", "=", "0"}], 
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"k", "-", "s", "-", "1"}], "2"], "]"}]], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "j"], 
                RowBox[{"Binomial", "[", 
                 RowBox[{
                  RowBox[{"k", "-", "s"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
                RowBox[{"\[ScriptF]", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "1"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "2"}], ",", "1", ",", "u"}], 
                 "]"}]}]}], "]"}], ",", 
             RowBox[{"-", 
              RowBox[{"Evaluate", "[", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "1"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "+", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "-", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}], "-", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
                 RowBox[{"\[ScriptF]", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", "k"}], "-", "1"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "k", "-", "1"}], ",", "1", ",", 
                   "u"}], "]"}]}]}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
           RowBox[{"Method", "->", "\"\<DoubleExponential\>\""}]}], "]"}], 
         "]"}]}]}], "]"}]}], ";", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"LHS", "/", "RHS"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "1", ",", "k"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.805584806545336*^9, 3.805584880171276*^9}, 
   3.8055849735883293`*^9, {3.805585113086631*^9, 3.805585118470029*^9}, {
   3.80558520183314*^9, 3.8055852131902556`*^9}, {3.827922696015894*^9, 
   3.8279226960471425`*^9}, {3.827926103789003*^9, 3.82792610670784*^9}, {
   3.827926175623814*^9, 3.8279262114402246`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"df314537-f605-41e1-a1c2-5141822af34f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.000000000000000015`5.", ",", "0.9999999999999981886`5."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.000000000000000912`5.", ",", "1.0000000000000045778`5.", ",", 
     "1.000000000000037351`5."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0000000000010803635`5.", ",", "1.0000000000000925515`5.", ",", 
     "1.0000000000005217999`5.", ",", "0.999999999999833237`5."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.805585269278589*^9, 3.82792626854383*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"5cd4787f-02dd-4c25-bdb1-bd9c053bb1c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"u", "=", 
      RowBox[{
       RowBox[{
        FractionBox["1", "\[Pi]"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "s"}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["1", "\[Pi]"]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s"}], "+", "2"}], ")"}], "2"]}]}]}], ";", 
     RowBox[{"LHS", "=", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"s", "\[VeryThinSpace]", "k"}], "-", 
           FractionBox[
            RowBox[{"s", 
             RowBox[{"(", 
              RowBox[{"s", "+", "1"}], ")"}]}], "2"]}]], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Abs", "[", 
            RowBox[{
             SuperscriptBox["u", "k"], 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"j", "=", "1"}], "k"], 
              RowBox[{"(", 
               RowBox[{"u", "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "j"}], ")"}], "2"]}], ")"}]}]}], "]"}], 
           RowBox[{"k", "-", 
            RowBox[{"3", "/", "2"}]}]], 
          RowBox[{"\[CapitalLambda]", "[", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "1"}], "]"}]]}], 
        RowBox[{
         SuperscriptBox["4", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "k"}]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["s", "2"]}], ")"}], 
          RowBox[{"k", "-", "1"}]], " ", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", "k", "\[VeryThinSpace]", 
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"s", ",", "k"}], "]"}]}]}], ")"}], 
          RowBox[{"Abs", "[", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "s"}], ")"}], 
             RowBox[{"2", "k"}]], 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"j", "=", "1"}], 
               RowBox[{"s", "-", "1"}]], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "s"}], ")"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "j"}], ")"}], "2"]}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Product]", 
               RowBox[{"j", "=", 
                RowBox[{"s", "+", "1"}]}], "k"], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "s"}], ")"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "j"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
           "]"}]]}]], 
       RowBox[{"wms", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ",", "s", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "\[Pi]"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "s"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["1", "\[Pi]"]}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "s"}], "+", "2"}], ")"}], "2"]}]}]}], "]"}]}]}], 
     ";"}], ";", 
    RowBox[{"RHS", "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "-", "s"}]], "\[Equal]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"k", "-", "s"}], "2"], "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"k", "-", "s"}], ")"}]}]}]], 
        RowBox[{"Total", "[", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "k"}], "+", "1"}], ")"}], 
              RowBox[{"\[ScriptF]", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "k"}], "-", "1"}], ",", "1", ",", "1", ",", 
                "u"}], "]"}]}], ",", 
             RowBox[{"Evaluate", "[", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"j", "=", "1"}], 
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"k", "-", "s"}], "2"], "]"}]], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "j"], 
                RowBox[{"Binomial", "[", 
                 RowBox[{
                  RowBox[{"k", "-", "s"}], ",", 
                  RowBox[{"2", "j"}]}], "]"}], 
                RowBox[{"\[ScriptF]", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "1"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "1"}], ",", "1", ",", "u"}], 
                 "]"}]}]}], "]"}], ",", 
             RowBox[{"Evaluate", "[", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"j", "=", "1"}], 
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"k", "+", "s", "-", "1"}], "2"], "]"}]], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "j"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Binomial", "[", 
                   RowBox[{
                    RowBox[{"k", "-", "s"}], ",", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
                  RowBox[{"Binomial", "[", 
                   RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
                RowBox[{"\[ScriptF]", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "1"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "k"}], ",", "1", ",", "u"}], 
                 "]"}]}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
           RowBox[{"Method", "->", "\"\<DoubleExponential\>\""}]}], "]"}], 
         "]"}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"k", "-", "s", "-", "1"}], "2"], "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"k", "-", "s", "-", "1"}], ")"}]}]}]], 
        RowBox[{"Total", "[", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Evaluate", "[", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"j", "=", "0"}], 
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"k", "-", "s", "-", "1"}], "2"], "]"}]], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "j"], 
                RowBox[{"Binomial", "[", 
                 RowBox[{
                  RowBox[{"k", "-", "s"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
                RowBox[{"\[ScriptF]", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "k"}], "-", "1"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "2"}], ",", "1", ",", "u"}], 
                 "]"}]}]}], "]"}], ",", 
             RowBox[{"-", 
              RowBox[{"Evaluate", "[", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "1"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"k", "+", "s"}], "2"], "]"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "-", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}], "-", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
                 RowBox[{"\[ScriptF]", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", "k"}], "-", "1"}], ",", 
                   RowBox[{
                    RowBox[{"2", "j"}], "+", "k", "-", "1"}], ",", "1", ",", 
                   "u"}], "]"}]}]}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
           RowBox[{"Method", "->", "\"\<DoubleExponential\>\""}]}], "]"}], 
         "]"}]}]}], "]"}]}], ";", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"LHS", "/", "RHS"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "1", ",", "k"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.805584806545336*^9, 3.805584880171276*^9}, 
   3.8055849735883293`*^9, {3.805585113086631*^9, 3.805585118470029*^9}, {
   3.816255028994981*^9, 3.81625504211528*^9}, {3.816255072288968*^9, 
   3.816255090474515*^9}, {3.8162552719274883`*^9, 3.816255279152458*^9}, {
   3.8279226960627685`*^9, 3.827922696094021*^9}, {3.827926252373579*^9, 
   3.8279262570510874`*^9}, 3.8279265382887187`*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"d5d2183b-de69-4966-ad4a-b0f49c946bc4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.0000000000000051944`5.", ",", "1.0000000000000001565`5."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9999999999999948585`5.", ",", "1.0000000000000089713`5.", ",", 
     "0.9999999999999768114`5."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0000000000020267936`5.", ",", "0.9999999999985792867`5.", ",", 
     "0.999999999999935363`5.", ",", "1.0000000000009274063`5."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8055848684820485`*^9, 3.80558492825303*^9, 
  3.8055851104631796`*^9, 3.805585169874263*^9, 3.816255327353377*^9, 
  3.8279263153282366`*^9, 3.82792658637566*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"b5c827e7-d689-43c3-8df3-5d96013c0e45"]
}, Open  ]],

Cell["\<\
Here are some tests for the cofactor representations used in Proposition \
3.6(b).\
\>", "Text",
 CellChangeTimes->{{3.81625402095068*^9, 
  3.8162540225212193`*^9}},ExpressionUUID->"d361b756-d8b8-4388-9908-\
b47eac1a5855"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[Pi]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", "\[Pi]"]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "s"}], "+", "1"}], ")"}], "2"]}]}]}], ";", 
    RowBox[{"LHS", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"s", "\[VeryThinSpace]", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"s", 
          RowBox[{"(", 
           RowBox[{"s", "+", "1"}], ")"}]}], "2"]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{
          SuperscriptBox["u", "k"], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"j", "=", "1"}], 
            RowBox[{"k", "+", "1"}]], 
           RowBox[{"(", 
            RowBox[{"u", "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "j"}], "-", "1"}], ")"}], "2"]}], ")"}]}]}], 
         "]"}], 
        RowBox[{"k", "-", "1"}]], 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"2", "k"}], "]"}]], 
      RowBox[{"wms", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "s", ",", "u"}], "]"}]}]}], ";", 
    RowBox[{"RHS", "=", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["2", 
        RowBox[{"4", "k"}]]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "s"}], "-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "1"}], ")"}], "\[VeryThinSpace]", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"s", ",", 
             RowBox[{"k", "+", "1"}]}], "]"}]}]}], ")"}], "/", 
        RowBox[{"Abs", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "s"}], "-", "1"}], ")"}], 
           RowBox[{"2", "k"}]], 
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"j", "=", "1"}], 
             RowBox[{"s", "-", "1"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "j"}], "-", "1"}], ")"}], "2"]}], ")"}]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{"j", "=", 
              RowBox[{"s", "+", "1"}]}], 
             RowBox[{"k", "+", "1"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "s"}], "-", "1"}], ")"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "j"}], "-", "1"}], ")"}], "2"]}], ")"}]}], 
           ")"}]}], "]"}]}], ")"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"k", "-", "s"}]], "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"k", "-", "s"}], "2"], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{"k", "-", "s"}], ")"}]}]], 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"j", "=", "0"}], 
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"k", "-", "s"}], "2"], "]"}]], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "j"], 
                RowBox[{"Binomial", "[", 
                 RowBox[{
                  RowBox[{"k", "+", "1", "-", "s"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "1"}]}], "]"}], 
                RowBox[{"\[ScriptF]", "[", 
                 RowBox[{
                  RowBox[{"2", "k"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "2"}], ",", "1", ",", "u"}], 
                 "]"}]}]}], "-", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"j", "=", "1"}], 
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"k", "+", "s"}], "2"], "]"}]], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "j"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Binomial", "[", 
                   RowBox[{
                    RowBox[{"k", "+", "1", "-", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}], "-", 
                  RowBox[{"Binomial", "[", 
                   RowBox[{
                    RowBox[{"k", "+", "s"}], ",", 
                    RowBox[{"2", "j"}]}], "]"}]}], ")"}], 
                RowBox[{"\[ScriptF]", "[", 
                 RowBox[{
                  RowBox[{"2", "k"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "k"}], ",", "1", ",", "u"}], 
                 "]"}]}]}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
           RowBox[{"Method", "->", "\"\<DoubleExponential\>\""}]}], "]"}]}], 
        ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"k", "-", "s"}], "2"], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{"k", "-", "s"}], ")"}]}]], 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "k"}], "+", "2"}], ")"}], 
             RowBox[{"\[ScriptF]", "[", 
              RowBox[{
               RowBox[{"2", "k"}], ",", "1", ",", "1", ",", "u"}], "]"}]}], 
            "+", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"j", "=", "1"}], 
              RowBox[{"Floor", "[", 
               FractionBox[
                RowBox[{"k", "+", "1", "-", "s"}], "2"], "]"}]], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "j"], 
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"k", "+", "1", "-", "s"}], ",", 
                RowBox[{"2", "j"}]}], "]"}], 
              RowBox[{"\[ScriptF]", "[", 
               RowBox[{
                RowBox[{"2", "k"}], ",", 
                RowBox[{
                 RowBox[{"2", "j"}], "+", "1"}], ",", "1", ",", "u"}], 
               "]"}]}]}], "+", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"j", "=", "1"}], 
              RowBox[{"Floor", "[", 
               FractionBox[
                RowBox[{"k", "+", "s"}], "2"], "]"}]], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "j"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Binomial", "[", 
                 RowBox[{
                  RowBox[{"k", "+", "1", "-", "s"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "1"}]}], "]"}], "+", 
                RowBox[{"Binomial", "[", 
                 RowBox[{
                  RowBox[{"k", "+", "s"}], ",", 
                  RowBox[{
                   RowBox[{"2", "j"}], "+", "1"}]}], "]"}]}], ")"}], 
              RowBox[{"\[ScriptF]", "[", 
               RowBox[{
                RowBox[{"2", "k"}], ",", 
                RowBox[{
                 RowBox[{"2", "j"}], "+", "k", "+", "1"}], ",", "1", ",", 
                "u"}], "]"}]}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
           RowBox[{"Method", "->", "\"\<DoubleExponential\>\""}]}], "]"}]}]}],
        "]"}]}]}], ";", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"LHS", "/", "RHS"}], ",", "5"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "1", ",", 
     RowBox[{"k", "+", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8162544062412643`*^9, 3.8162544432646627`*^9}, {
   3.81625448831142*^9, 3.8162545107620335`*^9}, {3.816254565690463*^9, 
   3.8162546008248577`*^9}, {3.8162546525230217`*^9, 3.816254656205284*^9}, {
   3.8162547335122538`*^9, 3.8162547626786904`*^9}, {3.8162549064473505`*^9, 
   3.816254935893033*^9}, 3.816254987873993*^9, {3.816255148697154*^9, 
   3.816255192134811*^9}, 3.816255292010482*^9, {3.8162553394089994`*^9, 
   3.816255345385882*^9}, {3.816257069542115*^9, 3.816257075173996*^9}, 
   3.8162571216692157`*^9, {3.8162573386052885`*^9, 3.816257341766418*^9}, {
   3.816257377500484*^9, 3.816257400245715*^9}, {3.8162574401207747`*^9, 
   3.8162574422061234`*^9}, 3.8162574823273687`*^9, {3.816257773344192*^9, 
   3.8162577734066906`*^9}, {3.827923346678524*^9, 3.827923346709771*^9}, {
   3.8279265700629234`*^9, 3.827926596244161*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"c531c373-662d-4d25-bf82-ade531ae190c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.9999999999999372322`5.", ",", "1.0000000000000006565`5.", ",", 
     "0.9999999999999977665`5."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9999999999999242512`5.", ",", "0.9999999999999820732`5.", ",", 
     "1.0000000000000175473`5.", ",", "1.0000000000000288907`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9999999999982605868`5.", ",", "1.0000000000011536597`5.", ",", 
     "0.9999999999992762624`5.", ",", "1.0000000000002408136`5.", ",", 
     "1.0000000000078571527`5."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0000000000169743736`5.", ",", "1.000000005195383346`5.", ",", 
     "0.999999999376449634`5.", ",", "1.0000000000001055055`5.", ",", 
     "1.0000000000245406084`5.", ",", "0.9999999995675913766`5."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8162578276643*^9, 3.827926974796811*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"f7a4519e-1fa3-4760-a7de-9da1c4f8dff2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Combinatorial analysis of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["S",
     FontWeight->"Bold",
     FontSlant->"Plain"], "m"], TraditionalForm]],ExpressionUUID->
  "ca07b8f0-675f-4592-a897-9fbe2e59eadb"]
}], "Section",
 CellChangeTimes->{{3.811987283291696*^9, 3.811987302161721*^9}, {
  3.827926605793394*^9, 
  3.827926609845083*^9}},ExpressionUUID->"194b1580-9eab-4050-a567-\
f3668a8e2796"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalS]0A", "[", 
   RowBox[{"m_", ",", "a_", ",", "b_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"m", "+", "1", "-", "a"}], ",", 
      RowBox[{
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "s"}]}], "]"}], 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Floor", "[", 
        FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ",", "b"}], 
     "]"}]}], 
   RowBox[{
    RowBox[{"a", "!"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", "+", "1", "-", "a"}], ")"}], "!"}]}]]}]], "Input",
 CellChangeTimes->{{3.8272883490392475`*^9, 3.8272883721132355`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"2fd18f09-5f27-4f32-98d4-e381da2e4082"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0mA", "[", 
   RowBox[{"m_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"a", "+", "b", "+", "m", "+", "1"}]]}], 
    SuperscriptBox["2", 
     RowBox[{"1", "-", "m"}]]], 
   FractionBox[
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{
       RowBox[{"Floor", "[", 
        FractionBox["m", "2"], "]"}], "+", "1", "-", "a"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "s"], 
      RowBox[{"\[ScriptCapitalS]0A", "[", 
       RowBox[{"m", ",", "a", ",", "b", ",", "s"}], "]"}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"a", "+", "1"}], "2"], "]"}], "+", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"b", "+", "1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], "/", "2"}]}], "2"], 
       "]"}], "-", 
      RowBox[{"Floor", "[", 
       FractionBox["m", "2"], "]"}], "-", "1"}]]]}]}]], "Input",
 CellChangeTimes->{{3.8272956274104805`*^9, 3.827295700185361*^9}, {
  3.8272971959746084`*^9, 3.827297196068358*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"a308902d-e473-488f-b27e-f668943706b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalS]0B", "[", 
   RowBox[{"m_", ",", "a_", ",", "b_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"m", "+", "1", "-", "a"}], ",", 
      RowBox[{
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "s"}]}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Floor", "[", 
          FractionBox["m", "2"], "]"}], "+", "1", "-", "s"}], ",", "b"}], 
       "]"}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "b"], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"m", "+", "1"}], "2"], "]"}], "+", "s"}], ",", "b"}], 
        "]"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"a", "!"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", "+", "1", "-", "a"}], ")"}], "!"}]}]]}]], "Input",
 CellChangeTimes->{{3.8272883934458594`*^9, 3.8272884146165743`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"2896a8c9-0953-4339-8604-a3d9cde74431"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0mB", "[", 
   RowBox[{"m_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"a", "+", "b", "+", "m"}]]}], 
    SuperscriptBox["2", 
     RowBox[{"1", "-", "m"}]]], 
   FractionBox[
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"s", "=", "1"}], 
      RowBox[{
       RowBox[{"Floor", "[", 
        FractionBox["m", "2"], "]"}], "+", "1", "-", "a"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "s"], 
      RowBox[{"\[ScriptCapitalS]0B", "[", 
       RowBox[{"m", ",", "a", ",", "b", ",", "s"}], "]"}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"a", "\[VeryThinSpace]", "m"}], "+", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"a", "+", "1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], "/", "2"}]}], "2"], 
       "]"}], "+", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"b", "-", "1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], "/", "2"}]}], "2"], 
       "]"}], "-", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], "]"}]}]]]}]}]], "Input",
 CellChangeTimes->{
  3.8272971027145596`*^9, {3.827297134036048*^9, 3.827297209991167*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"14224093-4ec2-4650-ab76-ebaa987e6c78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalS]0C", "[", 
   RowBox[{"m_", ",", "a_", ",", "b_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"m", "+", "1"}]], 
   RowBox[{"\[ScriptCapitalS]0B", "[", 
    RowBox[{"m", ",", "b", ",", "a", ",", "s"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8272953767963696`*^9, 3.827295399889631*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"15c1d030-7cf6-4929-8fbe-19cd389dcc31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0mC", "[", 
   RowBox[{"m_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"m", "+", "1"}]], 
   RowBox[{"s0mB", "[", 
    RowBox[{"m", ",", "b", ",", "a"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.827313553690564*^9, 3.8273135693304625`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"231bc4b9-e832-47fd-ae44-37f6ad23ecca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0mD", "[", 
   RowBox[{"m_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"m", "+", "1"}]]}], "2"], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "4"}], ")"}], 
     RowBox[{
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], "]"}], "-", "1"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"m", "+", "1"}], "2"], "]"}], "!"}], ")"}], "2"]], 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "a"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "b"]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "1"}], ")"}], "/", "2"}], "]"}], "+", 
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "1"}], ")"}], "/", "2"}], "]"}]}]]], 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"Floor", "[", 
      FractionBox[
       RowBox[{"m", "+", "1"}], "2"], "]"}], ",", "a"}], "]"}], 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"Floor", "[", 
      FractionBox[
       RowBox[{"m", "+", "1"}], "2"], "]"}], ",", "b"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.827395795613027*^9, 3.8273958371791353`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"32a9449f-3b2d-45b8-911a-826482db612e"],

Cell["\<\
Here are some special cases of the combinatorial identities proved in \
Proposition 3.7(a).\
\>", "Text",
 CellChangeTimes->{{3.811987325336541*^9, 
  3.811987354275957*^9}},ExpressionUUID->"5ffc5a09-62ff-4eb1-a36a-\
c109eee354e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", "=", 
     RowBox[{"2", "k"}]}], ";", 
    RowBox[{"Max", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}], 
          RowBox[{"s0mA", "[", 
           RowBox[{
            RowBox[{"m", "-", "1"}], ",", 
            RowBox[{"a", "-", "1"}], ",", "b"}], "]"}]}], "+", 
         RowBox[{"a", 
          RowBox[{"(", 
           RowBox[{"m", "+", "1", "-", "b"}], ")"}], 
          RowBox[{"s0mA", "[", 
           RowBox[{"m", ",", "a", ",", "b"}], "]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{"s0mA", "[", 
           RowBox[{
            RowBox[{"m", "-", "2"}], ",", 
            RowBox[{"a", "-", "1"}], ",", 
            RowBox[{"b", "-", "1"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{"m", "/", "2"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{"m", "/", "2"}], "]"}]}], "}"}]}], "]"}], "]"}], "]"}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8272966803829756`*^9, 3.8272967030344524`*^9}, {
  3.827296785190748*^9, 3.827296821861876*^9}, {3.8272968914282894`*^9, 
  3.827296916587204*^9}, {3.8272969604353323`*^9, 3.827297046154765*^9}, {
  3.82792699993876*^9, 3.827927072053663*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"5389a5aa-45e3-4f15-974f-3f00dac00ae9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8279270002200284`*^9, 3.827927006613484*^9}, 
   3.8279270371003647`*^9, {3.827927068574348*^9, 3.827927072491042*^9}},
 CellLabel->
  "Out[149]=",ExpressionUUID->"056db68c-7bcf-4de0-a0df-34565c398cb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", "=", 
     RowBox[{"2", "k"}]}], ";", 
    RowBox[{"Max", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}], 
          RowBox[{"s0mB", "[", 
           RowBox[{
            RowBox[{"m", "-", "1"}], ",", 
            RowBox[{"a", "-", "1"}], ",", "b"}], "]"}]}], "+", 
         RowBox[{"a", 
          RowBox[{"(", 
           RowBox[{"m", "+", "1", "-", "b"}], ")"}], 
          RowBox[{"s0mB", "[", 
           RowBox[{"m", ",", "a", ",", "b"}], "]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{"s0mB", "[", 
           RowBox[{
            RowBox[{"m", "-", "2"}], ",", 
            RowBox[{"a", "-", "1"}], ",", 
            RowBox[{"b", "-", "1"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{"m", "/", "2"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{"m", "/", "2"}], "]"}]}], "}"}]}], "]"}], "]"}], "]"}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8279270775072927`*^9, 3.827927080533991*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"aee296f6-717a-4f26-b0c3-7b57d3a1ec3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.827927081299986*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"6fb49681-5390-4f37-8b49-06988bcc869f"]
}, Open  ]],

Cell["\<\
Here are some special cases of the combinatorial identities proved in \
Proposition 3.7(b).\
\>", "Text",
 CellChangeTimes->{{3.811987360935802*^9, 3.811987363295121*^9}, {
  3.8120738384726715`*^9, 
  3.812073839441433*^9}},ExpressionUUID->"77646597-5a11-4aaa-a959-\
67a9a28fd904"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"4", 
          RowBox[{"s0mB", "[", 
           RowBox[{
            RowBox[{"2", "k"}], ",", "a", ",", "b"}], "]"}]}], 
         RowBox[{
          RowBox[{"2", "k"}], "+", "2", "-", "b"}]], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "2", "-", "a"}], ")"}], 
           RowBox[{"s0mB", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "k"}], "+", "2"}], ",", 
             RowBox[{"a", "+", "1"}], ",", 
             RowBox[{"b", "+", "1"}]}], "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "a"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"Floor", "[", 
              RowBox[{"a", "/", "2"}], "]"}]]], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"k", "+", "1"}], ",", 
             RowBox[{"a", "+", "1"}]}], "]"}], 
           RowBox[{"s0mB", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "k"}], "+", "2"}], ",", "1", ",", 
             RowBox[{"b", "+", "1"}]}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "k"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "k"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8279271355589924`*^9, 3.827927143708887*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"87fa6083-21bb-498d-9594-a0aea65c8e1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.827927144708769*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"cbd65dfe-b60c-4438-b6d2-541f34333a44"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Broadhurst-Roberts quadratic relations", "Chapter",
 CellChangeTimes->{{3.8064571703506193`*^9, 
  3.806457182570462*^9}},ExpressionUUID->"0e813ccf-4c97-40ca-9ba6-\
4e2cd9dd7641"],

Cell[CellGroupData[{

Cell["\<\
4.1. Quadratic relations and quadratic recursions for on-shell Bessel moments \
\>", "Subchapter",
 CellChangeTimes->{{3.8049362335008307`*^9, 3.804936243022869*^9}, {
  3.8058755867031174`*^9, 3.805875603287966*^9}, {3.806457152334903*^9, 
  3.8064571536005464`*^9}},ExpressionUUID->"bd3f18b0-c076-4fff-8b35-\
45f99abd4eb4"],

Cell[CellGroupData[{

Cell["Betti matrices", "Section",
 CellChangeTimes->{{3.8072260866453023`*^9, 
  3.8072260896893177`*^9}},ExpressionUUID->"24a5d361-14cb-49d6-ab7f-\
d20b578a062a"],

Cell["\<\
Here are the Betti matrices defined through reversing rows and columns in the \
Broadhurst-Roberts notation.\
\>", "Text",
 CellChangeTimes->{{3.807226585767989*^9, 
  3.807226623099347*^9}},ExpressionUUID->"bbf3262d-6982-42a4-9312-\
754a5b657c5a"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox[
   StyleBox["B",
    FontWeight->"Bold",
    FontSlant->"Plain"], "m"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"d83574a3-8af9-4301-aba4-924767274f12"]], \
"Subsection",
 CellChangeTimes->{{3.807698330041031*^9, 3.8076983379608297`*^9}, {
  3.8279271784322786`*^9, 
  3.8279271791376*^9}},ExpressionUUID->"2e915289-2ccb-4e3c-8eab-176fb6b77429"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BettiB", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"a", "+", "1"}]], 
      SuperscriptBox["2", 
       RowBox[{"m", "+", "3"}]]], 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "2", "-", "a"}], ")"}], "!"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "2", "-", "b"}], ")"}], "!"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "+", "3", "-", "a", "-", "b"}], ")"}], "!"}]], 
     FractionBox[
      RowBox[{"BernoulliB", "[", 
       RowBox[{"m", "+", "3", "-", "a", "-", "b"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"m", "+", "2", "-", "a", "-", "b"}], "2"], "]"}]]]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8070532468503456`*^9, 3.807053254414873*^9}, {
   3.8070536268842163`*^9, 3.8070536286812096`*^9}, {3.8070615365993166`*^9, 
   3.807061543220188*^9}, {3.807226125097818*^9, 3.8072261394613705`*^9}, 
   3.8072263650993824`*^9, 3.8279271841510005`*^9},
 CellLabel->
  "In[152]:=",ExpressionUUID->"e38021dd-b95a-458d-bbf1-18a6b07150c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalB]mA", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", "1"}], "]"}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"m", "-", "1"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{
         FractionBox[
          RowBox[{"1", "+", "a", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "m"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "a"}], ")"}]}]}], "2"], "+", 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"m", "+", "2", "-", "a", "-", "b"}], "2"], "]"}], "+", 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"m", "+", "1"}], "2"], "]"}]}]]}]], 
     RowBox[{"BernoulliB", "[", 
      RowBox[{"m", "+", "3", "-", "a", "-", "b"}], "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], "!"}], 
      RowBox[{"m", "+", "2"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{
       RowBox[{"Floor", "[", 
        RowBox[{"m", "/", "2"}], "]"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{
       RowBox[{"Floor", "[", 
        RowBox[{"m", "/", "2"}], "]"}], "+", "1"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.826942064781146*^9, 3.82694206871614*^9}, 
   3.8269421262863855`*^9},
 CellLabel->
  "In[153]:=",ExpressionUUID->"c31b561f-e3fa-443f-a451-be40cad7cd89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalB]mB", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox[
         RowBox[{"a", "+", "b"}], 
         RowBox[{"m", "+", "2"}]], 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"a", ",", "1"}], "]"}]}]}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"m", "-", "1"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"b", "+", 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"m", "+", "1", "-", "a", "-", "b"}], "2"], "]"}], "+", 
         RowBox[{"Floor", "[", 
          FractionBox["m", "2"], "]"}]}]]}]], 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", "b"}], ")"}], "!"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "2", "-", "a"}], ")"}], "!"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "+", "2", "-", "a", "-", "b"}], ")"}], "!"}]], 
     RowBox[{"BernoulliB", "[", 
      RowBox[{"m", "+", "2", "-", "a", "-", "b"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{
       RowBox[{"Floor", "[", 
        RowBox[{"m", "/", "2"}], "]"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8269420753154135`*^9, 3.826942205819521*^9}, {
  3.8269424168462462`*^9, 3.8269424197526164`*^9}, {3.82694270630028*^9, 
  3.826942760876093*^9}, {3.8269428094623985`*^9, 3.826942867827902*^9}, {
  3.8269429136808777`*^9, 3.8269429185122414`*^9}, {3.8269431550561495`*^9, 
  3.826943157838997*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"5c33b78c-409b-43fe-9b43-39a4a0adb1cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalB]mD", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"m", "-", "a", "-", "b"}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"m", "-", "1"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"a", "+", 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"m", "-", "a", "-", "b"}], "2"], "]"}], "+", 
         RowBox[{"Floor", "[", 
          FractionBox[
           RowBox[{"m", "-", "1"}], "2"], "]"}]}]]}]], 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", "a"}], ")"}], "!"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", "b"}], ")"}], "!"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "+", "1", "-", "a", "-", "b"}], ")"}], "!"}]], 
     RowBox[{"BernoulliB", "[", 
      RowBox[{"m", "+", "1", "-", "a", "-", "b"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "-", "1"}], "2"], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8269482082847157`*^9, 3.8269483183247395`*^9}, {
  3.8269483827322845`*^9, 3.826948409836191*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"bc423789-55f9-4e46-89d1-da9143363d3f"],

Cell["Here is a consistency check for (1.19):", "Text",
 CellChangeTimes->{{3.827927325324443*^9, 
  3.827927336113744*^9}},ExpressionUUID->"343c8d18-9ee4-45c8-891b-\
aff6951941b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"invS", "=", 
     RowBox[{"Inverse", "[", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"SmA", "[", "m", "]"}], 
           RowBox[{"SmB", "[", "m", "]"}]},
          {
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"m", "+", "1"}]], 
            RowBox[{"Transpose", "[", 
             RowBox[{"SmB", "[", "m", "]"}], "]"}]}], 
           RowBox[{"SmD", "[", "m", "]"}]}
         }], ")"}], "]"}], "]"}]}], ";", 
    RowBox[{"Max", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"invS", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"a", "+", 
               RowBox[{"Floor", "[", 
                RowBox[{"m", "/", "2"}], "]"}], "+", "1"}], ",", 
              RowBox[{"b", "+", 
               RowBox[{"Floor", "[", 
                RowBox[{"m", "/", "2"}], "]"}], "+", "1"}]}], "]"}], "]"}], 
           "-", 
           RowBox[{"invS", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"a", "+", "1"}], ",", 
              RowBox[{"b", "+", 
               RowBox[{"Floor", "[", 
                RowBox[{"m", "/", "2"}], "]"}], "+", "1"}]}], "]"}], "]"}], 
           "-", 
           RowBox[{"invS", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"a", "+", 
               RowBox[{"Floor", "[", 
                RowBox[{"m", "/", "2"}], "]"}], "+", "1"}], ",", 
              RowBox[{"b", "+", "1"}]}], "]"}], "]"}]}], 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"m", "+", "2"}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"m", "-", "1"}], "2"], "]"}]]}]], "-", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"a", "+", "1"}]], 
           SuperscriptBox["2", 
            RowBox[{"m", "+", "1"}]]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", "-", "a"}], ")"}], "!"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", "-", "b"}], ")"}], "!"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "+", "1", "-", "a", "-", "b"}], ")"}], "!"}]], 
          FractionBox[
           RowBox[{"BernoulliB", "[", 
            RowBox[{"m", "+", "1", "-", "a", "-", "b"}], "]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m", "-", "a", "-", "b"}], ")"}], "/", "2"}], 
             "]"}]]]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"m", "-", "1"}], "2"], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", 
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"m", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}], "]"}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "3", ",", "22"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8279273069477406`*^9, 3.8279273115383563`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"6390be4e-6a43-46a9-9b8b-f00286fd8c17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8279273127726197`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"b4ec0cf6-d99c-4deb-ac16-fc1bab9a4cca"]
}, Open  ]],

Cell["\<\
We symbolically check some special cases of the inversion formula stated in \
Proposition 4.2.\
\>", "Text",
 CellChangeTimes->{{3.8059573626901827`*^9, 3.8059574044806156`*^9}, {
   3.8078335277743807`*^9, 3.807833571288892*^9}, 
   3.8279273445558233`*^9},ExpressionUUID->"12972017-4030-4b70-8b82-\
f0a4f3e9ba39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"ArrayFlatten", "[", 
        RowBox[{"(", GridBox[{
           {
            RowBox[{"SmA", "[", "m", "]"}], 
            RowBox[{"SmB", "[", "m", "]"}]},
           {
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"m", "+", "1"}]], 
             RowBox[{"Transpose", "[", 
              RowBox[{"SmB", "[", "m", "]"}], "]"}]}], 
            RowBox[{"SmD", "[", "m", "]"}]}
          }], ")"}], "]"}], "]"}], "-", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"\[ScriptCapitalB]mA", "[", "m", "]"}], 
           RowBox[{"\[ScriptCapitalB]mB", "[", "m", "]"}]},
          {
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"m", "+", "1"}]], 
            RowBox[{"Transpose", "[", 
             RowBox[{"\[ScriptCapitalB]mB", "[", "m", "]"}], "]"}]}], 
           RowBox[{"\[ScriptCapitalB]mD", "[", "m", "]"}]}
         }], ")"}], "]"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "3", ",", "22"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827927404474386*^9, 3.827927441796163*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"fe1590e3-5a53-4544-b425-d6f982c7aea9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.827927442921051*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"c735516b-bf7d-4724-8ccf-472896323f62"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],ExpressionUUID->
  "392b5179-2e6d-44bb-909d-2400b5a07b25"],
 " wrapper for matrices with rational entries"
}], "Subsection",
 CellChangeTimes->{{3.806457114669763*^9, 
  3.806457128202053*^9}},ExpressionUUID->"5acdb25d-369d-4d21-9d50-\
4cac4a2bc27f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WrapMatrixAbbr", "[", "m_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"numer", "=", 
     RowBox[{"Numerator", "[", "m", "]"}]}], ";", 
    RowBox[{"denom", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"StringRiffle", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"StringReplace", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToString", "[", 
                 SubscriptBox["#", 
                  RowBox[{
                  "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
                 "]"}], "<>", "\"\<^{\>\"", "<>", 
                RowBox[{"ToString", "[", 
                 SubscriptBox["#", 
                  RowBox[{
                  "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]], 
                 "]"}], "<>", "\"\<}\>\""}], ",", 
               RowBox[{"\"\<-1^{1}\>\"", "\[RuleDelayed]", "\"\<-\>\""}]}], 
              "]"}], "&"}], "/@", "#"}], ",", "\"\<\\\\cdot\>\""}], "]"}], 
         "&"}], "/@", "#"}], "&"}], "/@", 
      RowBox[{"FactorInteger", "[", 
       RowBox[{"Denominator", "[", "m", "]"}], "]"}]}]}], ";", 
    RowBox[{"sgn", "=", 
     RowBox[{"Sign", "[", "numer", "]"}]}], ";", 
    RowBox[{"absnum", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"StringRiffle", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"StringReplace", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToString", "[", 
                 SubscriptBox["#", 
                  RowBox[{
                  "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
                 "]"}], "<>", "\"\<^{\>\"", "<>", 
                RowBox[{"ToString", "[", 
                 SubscriptBox["#", 
                  RowBox[{
                  "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]], 
                 "]"}], "<>", "\"\<}\>\""}], ",", 
               RowBox[{"\"\<-1^{1}\>\"", "\[RuleDelayed]", "\"\<-\>\""}]}], 
              "]"}], "&"}], "/@", "#"}], ",", "\"\<\\\\cdot\>\""}], "]"}], 
         "&"}], "/@", "#"}], "&"}], "/@", 
      RowBox[{"FactorInteger", "[", 
       RowBox[{"Abs", "[", "numer", "]"}], "]"}]}]}], ";", 
    RowBox[{"StringRiffle", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"StringRiffle", "[", 
         RowBox[{"#", ",", "\"\<&\>\""}], "]"}], "&"}], "/@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"StringReplace", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"sgn", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "0"}], 
             ",", "\"\<\>\"", ",", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"sgn", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", 
                 RowBox[{"-", "1"}]}], ",", "\"\<-\>\"", ",", "\"\< \>\""}], 
               "]"}], "<>", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"denom", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", 
                 "\"\<1^{1}\>\""}], ",", 
                RowBox[{"absnum", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"\"\<\\\\frac{\>\"", "<>", 
                 RowBox[{"absnum", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], "<>", "\"\<}{\>\"", 
                 "<>", 
                 RowBox[{"denom", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], "<>", 
                 "\"\<}\>\""}]}], "]"}]}]}], "]"}], ",", 
           RowBox[{"\"\<^{1}\>\"", "\[RuleDelayed]", "\"\<\>\""}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "m", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", "m", "]"}]}], "}"}]}], "]"}]}], ",", 
      "\"\<\\\\\\\\\>\""}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.804476155934599*^9, 3.8044762285338707`*^9}, {
  3.804476359994569*^9, 3.8044764300761013`*^9}, {3.804476471866271*^9, 
  3.8044765126476364`*^9}, {3.804476545459502*^9, 3.8044765666369715`*^9}, {
  3.8044766153072863`*^9, 3.8044766308339925`*^9}, {3.804476710307436*^9, 
  3.804476712356037*^9}, {3.8044767504082623`*^9, 3.804476861476971*^9}, {
  3.804476892739044*^9, 3.8044769086331587`*^9}, {3.8044769843577595`*^9, 
  3.8044770331274853`*^9}, {3.8044770886559114`*^9, 3.8044771016581717`*^9}, {
  3.804485784420966*^9, 3.8044858181154976`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"c58ad4c1-931d-47dd-9d97-b0cfc7b81b85"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Determinants of Betti matrices and their minors", "Subsection",
 CellChangeTimes->{{3.807226154462962*^9, 
  3.807226164048108*^9}},ExpressionUUID->"887f1fc2-5359-4172-8cc7-\
2b3c954135ea"],

Cell["\<\
We check special cases of Corollaries 4.3 and 4.4 through symbolic \
computations\
\>", "Text",
 CellChangeTimes->{{3.8072261896040907`*^9, 
  3.8072262281002026`*^9}},ExpressionUUID->"a7ffb0d2-0454-4bbe-a63c-\
f9bcebd9ae2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"Det", "[", 
     RowBox[{"BettiB", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ")"}], "!"}], 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], "]"}]}], 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"5", "k"}], "-", "1"}]]]], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8072261836802835`*^9, 3.807226185633477*^9}, {
  3.807226231365841*^9, 3.807226274965788*^9}, {3.8279274839691796`*^9, 
  3.827927491941602*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"238ef2d8-09ac-4c7b-ae5d-e189924fbf84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.807226277061209*^9, 3.8072263739837065`*^9, 
  3.8279274923789964`*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"9d6899d7-74c6-4c6e-860d-5384d9dd8694"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"Det", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"BettiB", "[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "2", ",", "k", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "2", ",", "k", ",", "2"}], "}"}]}], "]"}], "]"}], 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "+", "1"}], ")"}], "!!"}], ")"}], 
       FractionBox[
        RowBox[{"3", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"]}], "2"]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], 
        RowBox[{"Floor", "[", 
         RowBox[{"k", "/", "2"}], "]"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}], "!!"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", "!!"}], ")"}], 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"]}]]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "+", "1"}], ")"}], "!!"}], 
        SuperscriptBox["2", 
         RowBox[{"k", "+", "1"}]]], ")"}], 
      RowBox[{"2", 
       RowBox[{"Floor", "[", 
        RowBox[{"k", "/", "2"}], "]"}]}]], 
     RowBox[{
      UnderoverscriptBox["\[Product]", 
       RowBox[{"j", "=", "1"}], "k"], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "j"}], ")"}], 
        RowBox[{"k", "-", "j"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "j"}], "+", "1"}], ")"}], 
        RowBox[{"j", "+", "1"}]]]}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "15"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.807226698959962*^9, 3.8072268415063868`*^9}, {
  3.8279274995228825`*^9, 3.827927501088234*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"4a3f9726-1b23-450f-a4c8-17f87edcd3bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.807226828514312*^9, 3.8072268424438295`*^9}, 
   3.8279275019318967`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"2a4ca8a2-e9bd-4bd6-97f9-863407c114c0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["De Rham matrices and Broadhurst-Roberts quadratic relations", "Section",
 CellChangeTimes->{{3.8120745098539524`*^9, 
  3.8120745243490057`*^9}},ExpressionUUID->"6cf671c0-1111-4cd9-a07f-\
7eae3f3f07e9"],

Cell[CellGroupData[{

Cell["Selected values of de Rham matrices", "Subsection",
 CellChangeTimes->{{3.807698330041031*^9, 3.8076983379608297`*^9}, {
  3.811995785225768*^9, 3.8119957885423994`*^9}, {3.8279275689219403`*^9, 
  3.8279275758776407`*^9}},ExpressionUUID->"b57a8d5b-50b2-48ec-8bf2-\
261ed8b77662"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"deRhamList", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Clear", "[", "u", "]"}], ";", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Take", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"m", "-", "1"}], "2"], "]"}], "+", "2"}], ",", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"Floor", "[", 
               FractionBox[
                RowBox[{"m", "-", "1"}], "2"], "]"}]}], "+", "1"}]}], "}"}]}],
          "]"}], "&"}], "/@", 
       RowBox[{"Take", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Inverse", "[", 
             RowBox[{"Transpose", "[", 
              RowBox[{"\[Beta]", "[", "m", "]"}], "]"}], "]"}], ".", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              FractionBox[
               RowBox[{
                SuperscriptBox["u", 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"m", "+", "1"}], "2"], "]"}]], 
                RowBox[{
                 UnderoverscriptBox["\[Product]", 
                  RowBox[{"s", "=", "1"}], 
                  RowBox[{
                   RowBox[{"Floor", "[", 
                    FractionBox["m", "2"], "]"}], "+", "1"}]], 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s"}], "-", 
                    FractionBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "m"]}], "2"]}], ")"}], "2"], 
                   "-", "u"}], ")"}]}]}], 
               RowBox[{"4", 
                RowBox[{"(", 
                 RowBox[{"m", "+", "2"}], ")"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"Floor", "[", 
                  FractionBox[
                   RowBox[{"m", "-", "1"}], "2"], "]"}]]}]], 
              RowBox[{"VVmat", "[", "m", "]"}]}], "]"}], ".", 
            RowBox[{"Inverse", "[", 
             RowBox[{"\[Beta]", "[", "m", "]"}], "]"}]}], "//.", 
           RowBox[{"u", "\[Rule]", "1"}]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"m", "-", "1"}], "2"], "]"}], "+", "2"}], ",", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"m", "-", "1"}], "2"], "]"}]}], "+", "1"}]}], "}"}]}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "3", ",", "8"}], "}"}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{
  3.8119966448592978`*^9, {3.8119967383957295`*^9, 3.8119967611106043`*^9}, {
   3.8119968241341796`*^9, 3.8119968303217497`*^9}, {3.8119970487745695`*^9, 
   3.8119970740694513`*^9}, {3.8119971523571076`*^9, 3.811997189372992*^9}, 
   3.8119972521165237`*^9, {3.82792767410301*^9, 3.827927695095111*^9}, {
   3.8279277502754245`*^9, 3.8279277767799754`*^9}, {3.8279278121102405`*^9, 
   3.827927920464839*^9}, {3.827927976936075*^9, 3.8279280039909973`*^9}, {
   3.8279280398647585`*^9, 3.8279280620613413`*^9}, {3.827928159661257*^9, 
   3.8279282027019043`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"12d05bc9-aad2-4f0e-8ad7-859019ddb5ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     FractionBox["9", "16"], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "8"], ",", 
       FractionBox["225", "64"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["225", "64"], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["51", "16"], ",", 
       FractionBox["2589", "32"], ",", 
       FractionBox["11025", "256"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2589", "32"], ",", 
       FractionBox["11025", "256"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11025", "256"], ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "288"}], ",", 
       RowBox[{"-", "576"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"288", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"576", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8279279473970976`*^9, {3.8279279803491387`*^9, 3.827928006588831*^9}, 
   3.8279280646416063`*^9, {3.827928168999411*^9, 3.827928187931333*^9}, 
   3.8279282437482977`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"b3b0d22a-6d2c-4aa6-94b7-0b652991f00b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WrapMatrixAbbr", "[", 
  RowBox[{"deRhamList", "[", 
   RowBox[{"[", "5", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.827928243670172*^9, 3.827928252659148*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"b4f089e3-1aca-4610-98c3-f4c1ab54961f"],

Cell[BoxData["\<\" \\\\frac{3\\\\cdot17}{2^{4}}& \
\\\\frac{3\\\\cdot863}{2^{5}}& \
\\\\frac{3^{2}\\\\cdot5^{2}\\\\cdot7^{2}}{2^{8}}\\\\\\\\ \
\\\\frac{3\\\\cdot863}{2^{5}}& \
\\\\frac{3^{2}\\\\cdot5^{2}\\\\cdot7^{2}}{2^{8}}&\\\\\\\\ \
\\\\frac{3^{2}\\\\cdot5^{2}\\\\cdot7^{2}}{2^{8}}&&\"\>"], "Output",
 CellChangeTimes->{{3.8279282476625443`*^9, 3.8279282533361397`*^9}},
 CellLabel->
  "Out[171]=",ExpressionUUID->"1ae9595c-c87a-4275-9657-326203761d23"]
}, Open  ]],

Cell[TextData[{
 "WARNING: Matrix computation with large values of ",
 StyleBox["k",
  FontSlant->"Italic"],
 " can be time-consuming."
}], "Text",
 CellChangeTimes->{{3.811996870037089*^9, 
  3.8119969205722427`*^9}},ExpressionUUID->"a43d9197-4be6-44eb-a241-\
e2173dd8de99"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Broadhurst-Roberts quadratic relations for on-shell Bessel moments\
\>", "Subsection",
 CellChangeTimes->{{3.812095471681755*^9, 
  3.812095480294835*^9}},ExpressionUUID->"3f10a6e2-afca-4828-8e85-\
91092de48d1c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"Chop", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Pmat", "[", "m", "]"}], ".", 
        RowBox[{"deRhamList", "[", 
         RowBox[{"[", "m", "]"}], "]"}], ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Pmat", "[", "m", "]"}], "]"}]}], "-", 
       RowBox[{"BettiB", "[", "m", "]"}]}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8279282955027637`*^9, 3.8279283394278793`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"0d729434-1f1b-48da-bba1-4071ad995b40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.827928351118612*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"51374434-cfa4-40ed-b336-c42dbf479aef"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4.2. Arithmetic applications to Feynman diagrams", "Subchapter",
 CellChangeTimes->{{3.8067518465036373`*^9, 
  3.806751856986808*^9}},ExpressionUUID->"19f64603-fa2a-44cd-ad19-\
745e428c20ad"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.8072394824728394`*^9},ExpressionUUID->"6ab56d19-d348-41ad-92cd-\
2d3f1ca33a5e"],

Cell[CellGroupData[{

Cell["Odd-Bessel problems", "Section",
 CellChangeTimes->{{3.807226040090184*^9, 
  3.8072260450983315`*^9}},ExpressionUUID->"82d3561d-8338-4bd1-a295-\
794d3804c557"],

Cell[CellGroupData[{

Cell["\<\
Reflection formula for minor determinants in odd-Bessel problems\
\>", "Subsection",
 CellChangeTimes->{{3.8071560858639345`*^9, 
  3.807156104503473*^9}},ExpressionUUID->"36921ec6-f329-4944-8649-\
2fcbadc20807"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"k", "+", "1"}], "4"], "]"}], "+", 
        RowBox[{"Floor", "[", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Floor", "[", 
           FractionBox["k", "2"], "]"}]}], "]"}]}]], 
      FractionBox[
       SqrtBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "1"}], ")"}], "!!"}], ")"}], 
         RowBox[{"2", "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"]}]]], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"Floor", "[", 
          RowBox[{"k", "/", "2"}], "]"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], "!!"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", "!!"}], ")"}], 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"]}]]}]]}]], 
    FractionBox[
     RowBox[{"Det", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"b", "-", "1"}]], 
           RowBox[{"\[ScriptF]", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "k"}], "-", "1"}], ",", 
             RowBox[{"2", "a"}], ",", "b", ",", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"k", "/", "2"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"k", "/", "2"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "]"}], 
     RowBox[{"Det", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"b", "-", "1"}]], 
           RowBox[{"\[ScriptF]", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "k"}], "-", "1"}], ",", 
             RowBox[{
              RowBox[{"2", "a"}], "-", "1"}], ",", "b", ",", "1"}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], 
      "]"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8071561068802657`*^9, 3.807156225238636*^9}, {
  3.8071563122111464`*^9, 3.807156312898656*^9}, {3.827922696156518*^9, 
  3.827922696156518*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"c8a3fe5c-5ccf-452f-b6cf-9380c20a608c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.0000000000008467`", ",", "1.0000000004145082`", ",", 
   "0.9999999995699167`", ",", "1.000000000273316`", ",", 
   "0.9999999854864459`", ",", "1.000000005307389`", ",", 
   "1.0000000007894987`", ",", "0.9999999992663542`", ",", 
   "1.0000000004938754`"}], "}"}]], "Output",
 CellChangeTimes->{{3.8071562198948116`*^9, 3.8071562328027945`*^9}, 
   3.8071563182759924`*^9, 3.8279255666581297`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"77a8fc36-a836-4792-8083-cb2843066cde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"k", "+", "1"}], "2"], "]"}]]], 
      FractionBox[
       SqrtBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "1"}], ")"}], "!!"}], ")"}], 
         RowBox[{"2", "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"]}]]], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"Floor", "[", 
          RowBox[{"k", "/", "2"}], "]"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], "!!"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", "!!"}], ")"}], 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"]}]]}]]}]], 
    FractionBox[
     RowBox[{"Det", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"I0", "[", "t", "]"}], 
            RowBox[{"2", "a"}]], 
           SuperscriptBox[
            RowBox[{"K0", "[", "t", "]"}], 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"k", "-", "a"}], ")"}]}], "+", "1"}]], 
           SuperscriptBox["t", 
            RowBox[{
             RowBox[{"2", "b"}], "-", "1"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"k", "/", "2"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"k", "/", "2"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "]"}], 
     RowBox[{"Det", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"I0", "[", "t", "]"}], 
            RowBox[{
             RowBox[{"2", "a"}], "-", "1"}]], 
           SuperscriptBox[
            RowBox[{"K0", "[", "t", "]"}], 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"k", "-", "a", "+", "1"}], ")"}]}]], 
           SuperscriptBox["t", 
            RowBox[{
             RowBox[{"2", "b"}], "-", "1"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], 
      "]"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8071561068802657`*^9, 3.807156225238636*^9}, {
  3.8071563122111464`*^9, 3.807156312898656*^9}, {3.807156426878107*^9, 
  3.807156460219552*^9}, {3.807156492354777*^9, 3.8071564925111055`*^9}, {
  3.8071565238910103`*^9, 3.8071565280647683`*^9}, {3.807156572973914*^9, 
  3.8071566710396843`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"851a9268-9ccb-416e-9840-20eaaefd5924"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.0000000000008473`", ",", "1.000000000414508`", ",", 
   "0.9999999995699168`", ",", "1.0000000002733174`", ",", 
   "0.9999999854864449`", ",", "1.0000000053073888`", ",", 
   "1.0000000007894991`", ",", "0.999999999266353`", ",", 
   "1.0000000004938705`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8071564652822666`*^9, 3.8071564964511223`*^9, 3.807156531783496*^9, 
   3.8071565910196123`*^9, {3.8071566539999685`*^9, 3.8071566750241013`*^9}, 
   3.827925570038187*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"105b816b-7178-4803-ba6e-8fd9ba3f934a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Even-Bessel problems", "Section",
 CellChangeTimes->{{3.8072260490843997`*^9, 
  3.8072260539143314`*^9}},ExpressionUUID->"d2e6572c-55aa-46e8-a9c2-\
861c93b5fa97"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"N\[Nu]", "[", "k_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Nu]", "[", 
      RowBox[{"k", ",", "a", ",", "b"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"f6a147c7-de31-432d-87e2-a6ae5ac84820"],

Cell[TextData[{
 "NOTE: Our notation ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox[
    UnderscriptBox["\[Nu]", "\[UnderParenthesis]"], 
    RowBox[{"k", ",", "a"}], "b"], TraditionalForm]],ExpressionUUID->
  "dd15de88-ff2b-43a5-887f-5d8eb5c48d3b"],
 " in v1 is equivalent to ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[ScriptCapitalF]", 
    RowBox[{
     RowBox[{"2", "k"}], ",", "a"}], "b"], TraditionalForm]],ExpressionUUID->
  "f92fda97-6f5b-4e8e-87bc-70a4a06ee74f"],
 " in v2 and v3."
}], "Text",
 CellChangeTimes->{{3.8299645271774817`*^9, 
  3.829964574406617*^9}},ExpressionUUID->"193a2cb6-cf11-4231-b025-\
6eba3272a39b"],

Cell[CellGroupData[{

Cell["8-Bessel problem", "Subsection",
 CellChangeTimes->{{3.806753361254986*^9, 
  3.8067533635672135`*^9}},ExpressionUUID->"46070684-d1d4-41a5-ada2-\
1815dea61a42"],

Cell["\<\
The Gr\[ODoubleDot]bner basis for the Broadhurst-Roberts quadratic relations \
of the 8-Bessel problem provides us with three previously reported sum rules.\
\>", "Text",
 CellChangeTimes->{{3.8067535074844055`*^9, 3.8067535463228426`*^9}, {
  3.8067541359337325`*^9, 3.8067541363712387`*^9}, {3.806754318331128*^9, 
  3.806754318409205*^9}},ExpressionUUID->"8a90f275-9a65-443a-b165-\
4e2815594764"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"N\[Nu]", "[", "3", "]"}], ".", 
      TagBox[GridBox[{
         {"0", 
          RowBox[{"-", "288"}], 
          RowBox[{"-", "576"}]},
         {"288", "0", "0"},
         {"576", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[2.0999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       Function[BoxForm`e$, 
        TableForm[BoxForm`e$]]], ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"N\[Nu]", "[", "3", "]"}], "]"}]}], "-", 
     TagBox[GridBox[{
        {"0", 
         FractionBox["15", "64"], "0"},
        {
         RowBox[{"-", 
          FractionBox["15", "64"]}], "0", 
         RowBox[{"-", 
          FractionBox["15", "64"]}]},
        {"0", 
         FractionBox["15", "64"], "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[2.0999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Function[BoxForm`e$, 
       TableForm[BoxForm`e$]]]}], "]"}], ",", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[Nu]", "[", 
       RowBox[{"3", ",", "a", ",", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
   RowBox[{"Method", "\[Rule]", "\"\<Buchberger\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.806753394043557*^9, 3.806753471308037*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"753d7b6e-1b72-4edf-a3cf-a94ce841396c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Nu]", "[", 
     RowBox[{"3", ",", "1", ",", "2"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"3", ",", "1", ",", "3"}], "]"}]}], "-", 
    RowBox[{"\[Nu]", "[", 
     RowBox[{"3", ",", "3", ",", "2"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"\[Nu]", "[", 
     RowBox[{"3", ",", "1", ",", "1"}], "]"}], "-", 
    RowBox[{"\[Nu]", "[", 
     RowBox[{"3", ",", "3", ",", "1"}], "]"}]}], ",", 
   RowBox[{"5", "+", 
    RowBox[{"6144", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"3", ",", "3", ",", "1"}], "]"}]}], "+", 
    RowBox[{"12288", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"3", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"3", ",", "3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"6144", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"3", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "-", 
    RowBox[{"12288", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"3", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.80675344328928*^9, 3.8067534723392887`*^9}},
 CellLabel->
  "Out[287]=",ExpressionUUID->"452dd838-ac9d-4b18-a012-b1a10142df98"]
}, Open  ]],

Cell[TextData[{
 "These sum rules do not entail the \[OpenCurlyDoubleQuote]modular miracle\
\[CloseCurlyDoubleQuote] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubsuperscriptBox[
        UnderscriptBox["\[Nu]", "\[UnderParenthesis]"], 
        RowBox[{"3", ",", "2"}], "1"], "(", "1", ")"}], "+", 
      RowBox[{"72", 
       RowBox[{
        SubsuperscriptBox[
         UnderscriptBox["\[Nu]", "\[UnderParenthesis]"], 
         RowBox[{"3", ",", "2"}], "2"], "(", "1", ")"}]}]}], "\[Congruent]", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[ScriptCapitalF]", 
        RowBox[{"6", ",", "2"}], "1"], "(", "1", ")"}], "+", 
      RowBox[{"72", 
       RowBox[{
        SubsuperscriptBox["\[ScriptCapitalF]", 
         RowBox[{"6", ",", "2"}], "2"], "(", "1", ")"}]}]}]}], "=", "0"}], 
   TraditionalForm]],ExpressionUUID->"b58cd50c-971e-4772-bbbd-b1a0b4aa0e4f"],
 "."
}], "Text",
 CellChangeTimes->{{3.8067536874089785`*^9, 3.8067537734354687`*^9}, {
  3.8298984618815575`*^9, 
  3.829898540615865*^9}},ExpressionUUID->"013f04e3-de21-4ca1-b652-\
5c1237a7b829"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialReduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Nu]", "[", 
     RowBox[{"3", ",", "2", ",", "1"}], "]"}], "+", 
    RowBox[{"72", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}]}]}], ",", 
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"N\[Nu]", "[", "3", "]"}], ".", 
        TagBox[GridBox[{
           {"0", 
            RowBox[{"-", "288"}], 
            RowBox[{"-", "576"}]},
           {"288", "0", "0"},
           {"576", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[2.0999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         Function[BoxForm`e$, 
          TableForm[BoxForm`e$]]], ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"N\[Nu]", "[", "3", "]"}], "]"}]}], "-", 
       TagBox[GridBox[{
          {"0", 
           FractionBox["15", "64"], "0"},
          {
           RowBox[{"-", 
            FractionBox["15", "64"]}], "0", 
           RowBox[{"-", 
            FractionBox["15", "64"]}]},
          {"0", 
           FractionBox["15", "64"], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[2.0999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Function[BoxForm`e$, 
         TableForm[BoxForm`e$]]]}], "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Nu]", "[", 
         RowBox[{"3", ",", "a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Buchberger\>\""}]}], "]"}], ",", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[Nu]", "[", 
       RowBox[{"3", ",", "a", ",", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.806753635299549*^9, 3.806753660799138*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"2148d507-c654-4f3c-8752-8a1bef9e2c68"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{
    RowBox[{"\[Nu]", "[", 
     RowBox[{"3", ",", "2", ",", "1"}], "]"}], "+", 
    RowBox[{"72", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.806753662002301*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"dda7763a-5aaf-41f4-8377-dba8b0d94e84"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["10-Bessel problem", "Subsection",
 CellChangeTimes->{{3.8067533406558604`*^9, 
  3.8067533432965*^9}},ExpressionUUID->"c6c9e403-2c81-4d55-8580-57c5d1bdabe6"],

Cell["\<\
The following code checks that there are 6 sum rules deducible from the \
Broadhurst-Roberts quadratic relations for the 10-Bessel problem.\
\>", "Text",
 CellChangeTimes->{{3.806752389495318*^9, 3.80675242712869*^9}, {
  3.806752698660957*^9, 
  3.8067526992703695`*^9}},ExpressionUUID->"c9511cac-5efd-46b8-9187-\
286cce93572c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"PolynomialReduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"35", 
       RowBox[{"Det", "[", 
        RowBox[{"(", GridBox[{
           {
            RowBox[{
             RowBox[{"\[Nu]", "[", 
              RowBox[{"4", ",", "1", ",", "B"}], "]"}], " "}], 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"\[Nu]", "[", 
               RowBox[{"4", ",", "2", ",", "B"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Nu]", "[", 
               RowBox[{"4", ",", "4", ",", "B"}], "]"}]}]}]},
           {
            RowBox[{
             RowBox[{"\[Nu]", "[", 
              RowBox[{"4", ",", "1", ",", "\[Beta]"}], "]"}], " "}], 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"\[Nu]", "[", 
               RowBox[{"4", ",", "2", ",", "\[Beta]"}], "]"}]}], "-", 
             RowBox[{"4", 
              RowBox[{"\[Nu]", "[", 
               RowBox[{"4", ",", "4", ",", "\[Beta]"}], "]"}]}]}]}
          }], ")"}], "]"}]}], "-", 
      RowBox[{"36", 
       RowBox[{"Det", "[", 
        RowBox[{"(", GridBox[{
           {
            RowBox[{
             RowBox[{"\[Nu]", "[", 
              RowBox[{"4", ",", "3", ",", "B"}], "]"}], " "}], 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"\[Nu]", "[", 
               RowBox[{"4", ",", "2", ",", "B"}], "]"}]}], "-", 
             RowBox[{"7", " ", 
              RowBox[{"\[Nu]", "[", 
               RowBox[{"4", ",", "4", ",", "B"}], "]"}]}]}]},
           {
            RowBox[{
             RowBox[{"\[Nu]", "[", 
              RowBox[{"4", ",", "3", ",", "\[Beta]"}], "]"}], " "}], 
            RowBox[{
             RowBox[{"5", 
              RowBox[{"\[Nu]", "[", 
               RowBox[{"4", ",", "2", ",", "\[Beta]"}], "]"}]}], "-", 
             RowBox[{"7", 
              RowBox[{"\[Nu]", "[", 
               RowBox[{"4", ",", "4", ",", "\[Beta]"}], "]"}]}]}]}
          }], ")"}], "]"}]}]}], ",", 
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"N\[Nu]", "[", "4", "]"}], ".", 
           TagBox[GridBox[{
              {"0", 
               RowBox[{"-", 
                FractionBox["11421", "4"]}], 
               RowBox[{"-", "33807"}], 
               RowBox[{"-", "21600"}]},
              {
               FractionBox["11421", "4"], "0", 
               RowBox[{"-", "7200"}], "0"},
              {"33807", "7200", "0", "0"},
              {"21600", "0", "0", "0"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[2.0999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            Function[BoxForm`e$, 
             TableForm[BoxForm`e$]]], ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"N\[Nu]", "[", "4", "]"}], "]"}]}], "-", 
          TagBox[GridBox[{
             {"0", 
              FractionBox["189", "32"], "0", 
              FractionBox["135", "32"]},
             {
              RowBox[{"-", 
               FractionBox["189", "32"]}], "0", 
              RowBox[{"-", 
               FractionBox["105", "32"]}], "0"},
             {"0", 
              FractionBox["105", "32"], "0", 
              FractionBox["315", "128"]},
             {
              RowBox[{"-", 
               FractionBox["135", "32"]}], "0", 
              RowBox[{"-", 
               FractionBox["315", "128"]}], "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[2.0999999999999996`]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}],
           Function[BoxForm`e$, 
            TableForm[BoxForm`e$]]]}], "]"}], "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[Nu]", "[", 
           RowBox[{"4", ",", "a", ",", "b"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], 
       ",", 
       RowBox[{"Method", "\[Rule]", "\"\<Buchberger\>\""}]}], "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Nu]", "[", 
         RowBox[{"4", ",", "a", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"B", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", 
     RowBox[{"B", "+", "1"}], ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8067518631275177`*^9, 3.8067518775988235`*^9}, {
   3.806751918293193*^9, 3.80675192240254*^9}, 3.80675235454646*^9, {
   3.8067524384990587`*^9, 3.8067524407663965`*^9}, {3.8067525605372343`*^9, 
   3.806752597003008*^9}, 3.8067533753830395`*^9, {3.8067877355398893`*^9, 
   3.8067877674734693`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"cc1eda31-0826-407b-83a2-d893a84ba388"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "3384"]}], ",", "0", ",", 
         FractionBox["35", "7614"], ",", 
         RowBox[{"-", 
          FractionBox["5", "846"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          FractionBox["1", "30456"]}], ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", 
         RowBox[{"-", 
          FractionBox["1", "5120"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["7", "5120"]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          FractionBox["1", "5120"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"-", 
        FractionBox["21", "5120"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", 
          FractionBox["1", "12288000"]}], ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       FractionBox["78883", "12288000"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "16384000"]}], ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"-", 
       FractionBox["8883", "16384000"]}]}], "}"}], "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.806751925344676*^9, 3.8067523586997643`*^9, 3.8067524419069695`*^9, 
   3.806752479561852*^9, 3.8067525308484087`*^9, {3.806752565646596*^9, 
   3.806752598561802*^9}, 3.8067526461898184`*^9, 3.806754066798749*^9, {
   3.8067877426962376`*^9, 3.8067877692234793`*^9}, 3.807239495760844*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"4a484a74-cfa2-44c1-bd14-7fe0da31c3a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RemainderR", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["#", 
       RowBox[{"\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]], "&"}],
      "/@", "#"}], "&"}], "/@", "%"}]}]], "Input",
 CellChangeTimes->{{3.8067524805149746`*^9, 3.806752521716279*^9}, {
  3.806752638105032*^9, 3.806752643639263*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"26d528ad-38ee-4952-a85a-ed4cd6d09922"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["7", "5120"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21", "5120"]}], ",", 
     FractionBox["78883", "12288000"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox["8883", "16384000"]}], "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.806752515940648*^9, 3.806752531254668*^9}, {
   3.8067526303680964`*^9, 3.8067526465335712`*^9}, 3.806754071624531*^9, 
   3.806787786583143*^9, 3.8072394967139816`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"6a480847-be8d-41d6-9fc1-2b909ef82007"]
}, Open  ]],

Cell["\<\
Then we check that these sum rules do not arise from \
\[OpenCurlyDoubleQuote]trivial factors\[CloseCurlyDoubleQuote] of the \
Broadhurst-Roberts quadratic relations.\
\>", "Text",
 CellChangeTimes->{{3.8067526740496793`*^9, 
  3.8067527052297597`*^9}},ExpressionUUID->"fb8c47d9-0443-4284-83e0-\
8ac906c58e78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"prep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"N\[Nu]", "[", "4", "]"}], ".", 
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", 
          FractionBox["11421", "4"]}], 
         RowBox[{"-", "33807"}], 
         RowBox[{"-", "21600"}]},
        {
         FractionBox["11421", "4"], "0", 
         RowBox[{"-", "7200"}], "0"},
        {"33807", "7200", "0", "0"},
        {"21600", "0", "0", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[2.0999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Function[BoxForm`e$, 
       TableForm[BoxForm`e$]]], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"N\[Nu]", "[", "4", "]"}], "]"}]}], "-", 
    TagBox[GridBox[{
       {"0", 
        FractionBox["189", "32"], "0", 
        FractionBox["135", "32"]},
       {
        RowBox[{"-", 
         FractionBox["189", "32"]}], "0", 
        RowBox[{"-", 
         FractionBox["105", "32"]}], "0"},
       {"0", 
        FractionBox["105", "32"], "0", 
        FractionBox["315", "128"]},
       {
        RowBox[{"-", 
         FractionBox["135", "32"]}], "0", 
        RowBox[{"-", 
         FractionBox["315", "128"]}], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[2.0999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     Function[BoxForm`e$, 
      TableForm[BoxForm`e$]]]}]}], ";", 
  RowBox[{"prep1", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"Total", "[", 
     RowBox[{"Log", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"prep", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{
            RowBox[{"Length", "[", "prep", "]"}], "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"i", "+", "1"}], ",", 
           RowBox[{"Length", "[", "prep", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}], "]"}], "]"}]}], ";", 
  RowBox[{"prep2", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"Total", "[", 
     RowBox[{"Log", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Inverse", "[", 
          TagBox[GridBox[{
             {"0", 
              FractionBox["189", "32"], "0", 
              FractionBox["135", "32"]},
             {
              RowBox[{"-", 
               FractionBox["189", "32"]}], "0", 
              RowBox[{"-", 
               FractionBox["105", "32"]}], "0"},
             {"0", 
              FractionBox["105", "32"], "0", 
              FractionBox["315", "128"]},
             {
              RowBox[{"-", 
               FractionBox["135", "32"]}], "0", 
              RowBox[{"-", 
               FractionBox["315", "128"]}], "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[2.0999999999999996`]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}],
           Function[BoxForm`e$, 
            TableForm[BoxForm`e$]]], "]"}], ".", 
         RowBox[{"N\[Nu]", "[", "4", "]"}], ".", 
         TagBox[GridBox[{
            {"0", 
             RowBox[{"-", 
              FractionBox["11421", "4"]}], 
             RowBox[{"-", "33807"}], 
             RowBox[{"-", "21600"}]},
            {
             FractionBox["11421", "4"], "0", 
             RowBox[{"-", "7200"}], "0"},
            {"33807", "7200", "0", "0"},
            {"21600", "0", "0", "0"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[2.0999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Function[BoxForm`e$, 
           TableForm[BoxForm`e$]]]}], "-", 
        FractionBox[
         RowBox[{"Inverse", "[", 
          RowBox[{"Transpose", "[", 
           RowBox[{"N\[Nu]", "[", "4", "]"}], "]"}], "]"}], 
         RowBox[{
          FractionBox["7", "1572864000"], "/", 
          RowBox[{"Det", "[", 
           RowBox[{"N\[Nu]", "[", "4", "]"}], "]"}]}]]}], "]"}], "]"}], "]"}],
     "]"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PolynomialGCD", "[", 
       RowBox[{"#", ",", "prep1"}], "]"}], ",", 
      RowBox[{"PolynomialGCD", "[", 
       RowBox[{"#", ",", "prep2"}], "]"}]}], "}"}], "&"}], "/@", 
   RowBox[{"Flatten", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"35", 
          RowBox[{"Det", "[", 
           RowBox[{"(", GridBox[{
              {
               RowBox[{
                RowBox[{"\[Nu]", "[", 
                 RowBox[{"4", ",", "1", ",", "B"}], "]"}], " "}], 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Nu]", "[", 
                  RowBox[{"4", ",", "2", ",", "B"}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Nu]", "[", 
                  RowBox[{"4", ",", "4", ",", "B"}], "]"}]}]}]},
              {
               RowBox[{
                RowBox[{"\[Nu]", "[", 
                 RowBox[{"4", ",", "1", ",", "\[Beta]"}], "]"}], " "}], 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Nu]", "[", 
                  RowBox[{"4", ",", "2", ",", "\[Beta]"}], "]"}]}], "-", 
                RowBox[{"4", 
                 RowBox[{"\[Nu]", "[", 
                  RowBox[{"4", ",", "4", ",", "\[Beta]"}], "]"}]}]}]}
             }], ")"}], "]"}]}], "-", 
         RowBox[{"36", 
          RowBox[{"Det", "[", 
           RowBox[{"(", GridBox[{
              {
               RowBox[{
                RowBox[{"\[Nu]", "[", 
                 RowBox[{"4", ",", "3", ",", "B"}], "]"}], " "}], 
               RowBox[{
                RowBox[{"5", " ", 
                 RowBox[{"\[Nu]", "[", 
                  RowBox[{"4", ",", "2", ",", "B"}], "]"}]}], "-", 
                RowBox[{"7", " ", 
                 RowBox[{"\[Nu]", "[", 
                  RowBox[{"4", ",", "4", ",", "B"}], "]"}]}]}]},
              {
               RowBox[{
                RowBox[{"\[Nu]", "[", 
                 RowBox[{"4", ",", "3", ",", "\[Beta]"}], "]"}], " "}], 
               RowBox[{
                RowBox[{"5", 
                 RowBox[{"\[Nu]", "[", 
                  RowBox[{"4", ",", "2", ",", "\[Beta]"}], "]"}]}], "-", 
                RowBox[{"7", 
                 RowBox[{"\[Nu]", "[", 
                  RowBox[{"4", ",", "4", ",", "\[Beta]"}], "]"}]}]}]}
             }], ")"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"B", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", 
          RowBox[{"B", "+", "1"}], ",", "4"}], "}"}]}], "]"}], "-", 
      "RemainderR"}], ")"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.806752344482562*^9, 3.8067523827544804`*^9}, 
   3.806752446985156*^9, {3.8067526674741073`*^9, 3.8067526704897685`*^9}, {
   3.8067527243299527`*^9, 3.806752761945121*^9}, {3.8067527987375402`*^9, 
   3.80675284605678*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"fae420af-ebda-41a2-a01f-19b6710634e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "67108864"], ",", 
     FractionBox["1", "81765471550182060375"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "67108864"], ",", 
     FractionBox["1", "81765471550182060375"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "10737418240"], ",", 
     FractionBox["1", "418639214336932149120000"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "10737418240"], ",", 
     FractionBox["1", "418639214336932149120000"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "25769803776000"], ",", 
     FractionBox["1", "1004734114408637157888000000"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "34359738368000"], ",", 
     FractionBox["1", "1339645485878182877184000000"]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8067527624908514`*^9, {3.806752799346895*^9, 3.806752846478593*^9}, 
   3.80678780512313*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"299fe7b3-6fcf-4395-9873-3b282b8cc67a"]
}, Open  ]],

Cell[TextData[{
 "It is possible to automatically discover 5 out of the 6 aforementioned sum \
rules by carefully massaging the working parameters for ",
 StyleBox["GroebnerBasis",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.806753005177258*^9, 
  3.806753068850419*^9}},ExpressionUUID->"fdcad34f-2114-4454-a539-\
90c3fca968cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{"DeleteMissing", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SquareFreeQ", "[", 
          RowBox[{"#", "*", "prep1"}], "]"}], "&&", 
         RowBox[{"SquareFreeQ", "[", 
          RowBox[{"#", "*", "prep2"}], "]"}]}], ")"}], ",", "#", ",", 
       RowBox[{"Missing", "[", "]"}]}], "]"}], "&"}], "/@", 
    RowBox[{"GroebnerBasis", "[", 
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"N\[Nu]", "[", "4", "]"}], ".", 
           TagBox[GridBox[{
              {"0", 
               RowBox[{"-", 
                FractionBox["11421", "4"]}], 
               RowBox[{"-", "33807"}], 
               RowBox[{"-", "21600"}]},
              {
               FractionBox["11421", "4"], "0", 
               RowBox[{"-", "7200"}], "0"},
              {"33807", "7200", "0", "0"},
              {"21600", "0", "0", "0"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[2.0999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            Function[BoxForm`e$, 
             TableForm[BoxForm`e$]]], ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"N\[Nu]", "[", "4", "]"}], "]"}]}], "-", 
          TagBox[GridBox[{
             {"0", 
              FractionBox["189", "32"], "0", 
              FractionBox["135", "32"]},
             {
              RowBox[{"-", 
               FractionBox["189", "32"]}], "0", 
              RowBox[{"-", 
               FractionBox["105", "32"]}], "0"},
             {"0", 
              FractionBox["105", "32"], "0", 
              FractionBox["315", "128"]},
             {
              RowBox[{"-", 
               FractionBox["135", "32"]}], "0", 
              RowBox[{"-", 
               FractionBox["315", "128"]}], "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[2.0999999999999996`]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}],
           Function[BoxForm`e$, 
            TableForm[BoxForm`e$]]]}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\[Nu]", "[", 
          RowBox[{"k", ",", "a", ",", "b"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "k"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "k"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Buchberger\>\""}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.806753111203495*^9, 3.8067531171880083`*^9}, {
  3.806753298160072*^9, 3.8067533043229084`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"c2afecc4-dc02-4126-8d58-f46a3a4f527b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "8883"}], "+", 
    RowBox[{"1720320000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "3"}], "]"}]}], "-", 
    RowBox[{"1720320000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2949120000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"2949120000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2293760000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "3"}], "]"}]}], "+", 
    RowBox[{"4128768000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "3"}], "]"}]}], "+", 
    RowBox[{"2293760000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "4"}], "]"}]}], "-", 
    RowBox[{"4128768000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "4"}], "]"}]}]}], ",", 
   RowBox[{"78883", "+", 
    RowBox[{"1290240000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "2"}], "]"}]}], "-", 
    RowBox[{"1290240000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2211840000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2211840000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"1720320000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "2"}], "]"}]}], "+", 
    RowBox[{"3096576000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "2"}], "]"}]}], "+", 
    RowBox[{"1720320000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "4"}], "]"}]}], "-", 
    RowBox[{"3096576000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "4"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "21"}], "+", 
    RowBox[{"537600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "2"}], "]"}]}], "-", 
    RowBox[{"537600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "3"}], "]"}]}], "+", 
    RowBox[{"921600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "2"}], "]"}]}], "-", 
    RowBox[{"921600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"716800", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "2"}], "]"}]}], "+", 
    RowBox[{"1290240", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "2"}], "]"}]}], "+", 
    RowBox[{"716800", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "3"}], "]"}]}], "-", 
    RowBox[{"1290240", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "3"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "7"}], "+", 
    RowBox[{"537600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "1"}], "]"}]}], "-", 
    RowBox[{"537600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"921600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"921600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"716800", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "1"}], "]"}]}], "+", 
    RowBox[{"1290240", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "1"}], "]"}]}], "+", 
    RowBox[{"716800", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "4"}], "]"}]}], "-", 
    RowBox[{"1290240", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "4"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"105", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "1"}], "]"}]}], "-", 
    RowBox[{"105", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "3"}], "]"}]}], "+", 
    RowBox[{"180", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"180", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"140", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "1"}], "]"}]}], "+", 
    RowBox[{"252", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "1"}], "]"}]}], "+", 
    RowBox[{"140", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "3"}], "]"}]}], "-", 
    RowBox[{"252", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "3"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "5985"}], "+", 
    RowBox[{"3197880", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "1"}], "]"}]}], "-", 
    RowBox[{"3197880", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "2"}], "]"}]}], "-", 
    RowBox[{"64909440", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"41472000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"13824000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"64909440", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"13824000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"41472000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"50485120", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "1"}], "]"}]}], "+", 
    RowBox[{"32256000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "1"}], "]"}]}], "-", 
    RowBox[{"90873216", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "1"}], "]"}]}], "-", 
    RowBox[{"58060800", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "1"}], "]"}]}], "+", 
    RowBox[{"10752000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "2"}], "]"}]}], "-", 
    RowBox[{"19353600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "2"}], "]"}]}], "-", 
    RowBox[{"50485120", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "3"}], "]"}]}], "-", 
    RowBox[{"10752000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "3"}], "]"}]}], "+", 
    RowBox[{"90873216", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "3"}], "]"}]}], "+", 
    RowBox[{"19353600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "3"}], "]"}]}], "-", 
    RowBox[{"32256000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "1", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "4"}], "]"}]}], "+", 
    RowBox[{"58060800", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"4", ",", "4", ",", "4"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.806753120422346*^9, 3.806753216891284*^9, 
  3.8067533067291913`*^9, 3.80678781536296*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"dec96168-be55-4ec4-a15d-4b11f2f6e75b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PolynomialGCD", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"35", 
            RowBox[{"Det", "[", 
             RowBox[{"(", GridBox[{
                {
                 RowBox[{
                  RowBox[{"\[Nu]", "[", 
                   RowBox[{"4", ",", "1", ",", "B"}], "]"}], " "}], 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"\[Nu]", "[", 
                    RowBox[{"4", ",", "2", ",", "B"}], "]"}]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Nu]", "[", 
                    RowBox[{"4", ",", "4", ",", "B"}], "]"}]}]}]},
                {
                 RowBox[{
                  RowBox[{"\[Nu]", "[", 
                   RowBox[{"4", ",", "1", ",", "\[Beta]"}], "]"}], " "}], 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"\[Nu]", "[", 
                    RowBox[{"4", ",", "2", ",", "\[Beta]"}], "]"}]}], "-", 
                  RowBox[{"4", 
                   RowBox[{"\[Nu]", "[", 
                    RowBox[{"4", ",", "4", ",", "\[Beta]"}], "]"}]}]}]}
               }], ")"}], "]"}]}], "-", 
           RowBox[{"36", 
            RowBox[{"Det", "[", 
             RowBox[{"(", GridBox[{
                {
                 RowBox[{
                  RowBox[{"\[Nu]", "[", 
                   RowBox[{"4", ",", "3", ",", "B"}], "]"}], " "}], 
                 RowBox[{
                  RowBox[{"5", " ", 
                   RowBox[{"\[Nu]", "[", 
                    RowBox[{"4", ",", "2", ",", "B"}], "]"}]}], "-", 
                  RowBox[{"7", " ", 
                   RowBox[{"\[Nu]", "[", 
                    RowBox[{"4", ",", "4", ",", "B"}], "]"}]}]}]},
                {
                 RowBox[{
                  RowBox[{"\[Nu]", "[", 
                   RowBox[{"4", ",", "3", ",", "\[Beta]"}], "]"}], " "}], 
                 RowBox[{
                  RowBox[{"5", 
                   RowBox[{"\[Nu]", "[", 
                    RowBox[{"4", ",", "2", ",", "\[Beta]"}], "]"}]}], "-", 
                  RowBox[{"7", 
                   RowBox[{"\[Nu]", "[", 
                    RowBox[{"4", ",", "4", ",", "\[Beta]"}], "]"}]}]}]}
               }], ")"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"B", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", 
            RowBox[{"B", "+", "1"}], ",", "4"}], "}"}]}], "]"}], "-", 
        "RemainderR"}], ")"}], "]"}]}], "]"}], "&"}], "/@", "%"}]], "Input",
 CellChangeTimes->{{3.8067532262665024`*^9, 3.806753259166898*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"b2de4ffe-54a5-4017-b68c-7ed1015bafc0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["1", "5120"], ",", 
     FractionBox["1", "5120"], ",", 
     FractionBox["1", "12288000"], ",", 
     RowBox[{
      FractionBox["8883", "16384000"], "-", 
      RowBox[{"105", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "3"}], "]"}]}], "+", 
      RowBox[{"105", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "4"}], "]"}]}], "-", 
      RowBox[{"180", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "3"}], "]"}]}], "+", 
      RowBox[{"180", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "4"}], "]"}]}], "+", 
      RowBox[{"140", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "3"}], "]"}]}], "-", 
      RowBox[{"252", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "3"}], "]"}]}], "-", 
      RowBox[{"140", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "4"}], "]"}]}], "+", 
      RowBox[{"252", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "4"}], "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["1", "5120"], ",", 
     FractionBox["1", "5120"], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["78883", "12288000"]}], "-", 
      RowBox[{"105", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "2"}], "]"}]}], "+", 
      RowBox[{"105", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "4"}], "]"}]}], "-", 
      RowBox[{"180", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "2"}], "]"}]}], "+", 
      RowBox[{"180", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "4"}], "]"}]}], "+", 
      RowBox[{"140", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "2"}], "]"}]}], "-", 
      RowBox[{"252", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "2"}], "]"}]}], "-", 
      RowBox[{"140", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "4"}], "]"}]}], "+", 
      RowBox[{"252", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "4"}], "]"}]}]}], ",", 
     FractionBox["1", "16384000"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["1", "5120"], ",", 
     RowBox[{
      FractionBox["21", "5120"], "-", 
      RowBox[{"105", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "2"}], "]"}]}], "+", 
      RowBox[{"105", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "3"}], "]"}]}], "-", 
      RowBox[{"180", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "2"}], "]"}]}], "+", 
      RowBox[{"180", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "3"}], "]"}]}], "+", 
      RowBox[{"140", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "2"}], "]"}]}], "-", 
      RowBox[{"252", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "2"}], "]"}]}], "-", 
      RowBox[{"140", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "3"}], "]"}]}], "+", 
      RowBox[{"252", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "3"}], "]"}]}]}], ",", 
     FractionBox["1", "12288000"], ",", 
     FractionBox["1", "16384000"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{
      FractionBox["7", "5120"], "-", 
      RowBox[{"105", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "1"}], "]"}]}], "+", 
      RowBox[{"105", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "1"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "4"}], "]"}]}], "-", 
      RowBox[{"180", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "1"}], "]"}]}], "+", 
      RowBox[{"180", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "1"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "4"}], "]"}]}], "+", 
      RowBox[{"140", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "1"}], "]"}]}], "-", 
      RowBox[{"252", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "1"}], "]"}]}], "-", 
      RowBox[{"140", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "1"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "4"}], "]"}]}], "+", 
      RowBox[{"252", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "1"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "4"}], "]"}]}]}], ",", 
     FractionBox["1", "5120"], ",", 
     FractionBox["1", "12288000"], ",", 
     FractionBox["1", "16384000"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "105"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "1"}], "]"}]}], "+", 
      RowBox[{"105", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "1"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "3"}], "]"}]}], "-", 
      RowBox[{"180", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "1"}], "]"}]}], "+", 
      RowBox[{"180", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "2", ",", "1"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "3"}], "]"}]}], "+", 
      RowBox[{"140", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "1"}], "]"}]}], "-", 
      RowBox[{"252", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "1"}], "]"}]}], "-", 
      RowBox[{"140", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "1", ",", "1"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "3"}], "]"}]}], "+", 
      RowBox[{"252", " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "3", ",", "1"}], "]"}], " ", 
       RowBox[{"\[Nu]", "[", 
        RowBox[{"4", ",", "4", ",", "3"}], "]"}]}]}], ",", 
     FractionBox["1", "5120"], ",", 
     FractionBox["1", "5120"], ",", 
     FractionBox["1", "12288000"], ",", 
     FractionBox["1", "16384000"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["1", "5120"], ",", 
     FractionBox["1", "5120"], ",", 
     FractionBox["1", "12288000"], ",", 
     FractionBox["1", "16384000"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.806753260357356*^9, 3.806753309354245*^9, 
  3.806787819691959*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"40a6a9e9-9e2b-4c03-9463-aa3b7173dae8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["12-Bessel problem", "Subsection",
 CellChangeTimes->{{3.8067540763589735`*^9, 
  3.8067540793590965`*^9}},ExpressionUUID->"17878b3c-698a-4789-994b-\
7bbbbeb0f8fd"],

Cell["\<\
The Gr\[ODoubleDot]bner basis for the Broadhurst-Roberts quadratic relations \
of the 12-Bessel problem provides us with 14 sum rules that do not arise from \
\[OpenCurlyDoubleQuote]trivial factors\[CloseCurlyDoubleQuote], including 4 \
linear polynomials expected from the relations for generalized Crandall \
numbers.\
\>", "Text",
 CellChangeTimes->{
  3.806754114461218*^9, 3.806754146019884*^9, {3.806754210418706*^9, 
   3.8067543101590524`*^9}},ExpressionUUID->"2c76126c-5215-4302-9a33-\
d6dfa7a238a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{"prep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"N\[Nu]", "[", "5", "]"}], ".", 
     TagBox[GridBox[{
        {"0", 
         RowBox[{"-", "22608"}], 
         RowBox[{"-", "1059156"}], 
         RowBox[{"-", "3485808"}], 
         RowBox[{"-", "1036800"}]},
        {"22608", "0", 
         RowBox[{"-", "388800"}], 
         RowBox[{"-", "518400"}], "0"},
        {"1059156", "388800", "0", "0", "0"},
        {"3485808", "518400", "0", "0", "0"},
        {"1036800", "0", "0", "0", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[2.0999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Function[BoxForm`e$, 
       TableForm[BoxForm`e$]]], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"N\[Nu]", "[", "5", "]"}], "]"}]}], "-", 
    TagBox[GridBox[{
       {"0", 
        FractionBox["23625", "64"], "0", 
        FractionBox["10395", "64"], "0"},
       {
        RowBox[{"-", 
         FractionBox["23625", "64"]}], "0", 
        RowBox[{"-", 
         FractionBox["8505", "64"]}], "0", 
        RowBox[{"-", 
         FractionBox["4725", "64"]}]},
       {"0", 
        FractionBox["8505", "64"], "0", 
        FractionBox["945", "16"], "0"},
       {
        RowBox[{"-", 
         FractionBox["10395", "64"]}], "0", 
        RowBox[{"-", 
         FractionBox["945", "16"]}], "0", 
        RowBox[{"-", 
         FractionBox["2205", "64"]}]},
       {"0", 
        FractionBox["4725", "64"], "0", 
        FractionBox["2205", "64"], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[2.0999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     Function[BoxForm`e$, 
      TableForm[BoxForm`e$]]]}]}], ";", 
  RowBox[{"prep1", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"Total", "[", 
     RowBox[{"Log", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"prep", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{
            RowBox[{"Length", "[", "prep", "]"}], "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"i", "+", "1"}], ",", 
           RowBox[{"Length", "[", "prep", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}], "]"}], "]"}]}], ";", 
  RowBox[{"DeleteMissing", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"SquareFreeQ", "[", 
         RowBox[{"#", "*", "prep1"}], "]"}], ")"}], ",", "#", ",", 
       RowBox[{"Missing", "[", "]"}]}], "]"}], "&"}], "/@", 
    RowBox[{"GroebnerBasis", "[", 
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"N\[Nu]", "[", "5", "]"}], ".", 
           TagBox[GridBox[{
              {"0", 
               RowBox[{"-", "22608"}], 
               RowBox[{"-", "1059156"}], 
               RowBox[{"-", "3485808"}], 
               RowBox[{"-", "1036800"}]},
              {"22608", "0", 
               RowBox[{"-", "388800"}], 
               RowBox[{"-", "518400"}], "0"},
              {"1059156", "388800", "0", "0", "0"},
              {"3485808", "518400", "0", "0", "0"},
              {"1036800", "0", "0", "0", "0"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[2.0999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            Function[BoxForm`e$, 
             TableForm[BoxForm`e$]]], ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"N\[Nu]", "[", "5", "]"}], "]"}]}], "-", 
          TagBox[GridBox[{
             {"0", 
              FractionBox["23625", "64"], "0", 
              FractionBox["10395", "64"], "0"},
             {
              RowBox[{"-", 
               FractionBox["23625", "64"]}], "0", 
              RowBox[{"-", 
               FractionBox["8505", "64"]}], "0", 
              RowBox[{"-", 
               FractionBox["4725", "64"]}]},
             {"0", 
              FractionBox["8505", "64"], "0", 
              FractionBox["945", "16"], "0"},
             {
              RowBox[{"-", 
               FractionBox["10395", "64"]}], "0", 
              RowBox[{"-", 
               FractionBox["945", "16"]}], "0", 
              RowBox[{"-", 
               FractionBox["2205", "64"]}]},
             {"0", 
              FractionBox["4725", "64"], "0", 
              FractionBox["2205", "64"], "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[2.0999999999999996`]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}],
           Function[BoxForm`e$, 
            TableForm[BoxForm`e$]]]}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\[Nu]", "[", 
          RowBox[{"k", ",", "a", ",", "b"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "k"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "k"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Buchberger\>\""}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.806754195781824*^9},
 CellLabel->
  "In[295]:=",ExpressionUUID->"59077c4b-f8ba-4f51-b50e-76689b930335"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "1", ",", "4"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "1", ",", "5"}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"10", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"9", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "1", ",", "3"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "1", ",", "5"}], "]"}]}], "-", 
    RowBox[{"30", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "1", ",", "2"}], "]"}]}], "-", 
    RowBox[{"10", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "1", ",", "1"}], "]"}]}], "-", 
    RowBox[{"10", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{"1099", "+", 
    RowBox[{"6193152000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"3096576000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"6193152000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"4128768000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"3096576000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}]}], "-", 
    RowBox[{"4128768000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}]}], "+", 
    RowBox[{"13271040000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}]}], "+", 
    RowBox[{"6635520000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}]}], "-", 
    RowBox[{"13271040000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}]}], "+", 
    RowBox[{"8847360000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}]}], "-", 
    RowBox[{"6635520000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"8847360000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"10616832000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"23887872000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"11943936000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"10616832000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"7077888000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"23887872000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "+", 
    RowBox[{"7077888000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"11943936000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "22883"}], "+", 
    RowBox[{"2752512000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"1376256000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2752512000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"1376256000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}]}], "+", 
    RowBox[{"5898240000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}]}], "+", 
    RowBox[{"2949120000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}]}], "-", 
    RowBox[{"5898240000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2949120000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"4718592000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2359296000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "+", 
    RowBox[{"10616832000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "+", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "+", 
    RowBox[{"4718592000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"10616832000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2359296000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}]}], ",", 
   RowBox[{"56483", "+", 
    RowBox[{"2064384000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}]}], "-", 
    RowBox[{"1376256000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2064384000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"1376256000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}]}], "+", 
    RowBox[{"4423680000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2949120000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}]}], "-", 
    RowBox[{"4423680000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}]}], "+", 
    RowBox[{"2949120000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"3538944000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "+", 
    RowBox[{"2359296000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "+", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "+", 
    RowBox[{"3538944000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"2359296000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "+", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}]}], ",", 
   RowBox[{"7", "+", 
    RowBox[{"2293760", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}]}], "+", 
    RowBox[{"1146880", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"2293760", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"1146880", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}]}], "+", 
    RowBox[{"4915200", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}]}], "+", 
    RowBox[{"2457600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}]}], "-", 
    RowBox[{"4915200", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2457600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"3932160", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "-", 
    RowBox[{"1966080", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"8847360", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"4423680", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"3932160", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"8847360", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"1966080", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"4423680", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "7"}], "+", 
    RowBox[{"1720320", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"1146880", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"1720320", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"1146880", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}]}], "+", 
    RowBox[{"3686400", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}]}], "-", 
    RowBox[{"2457600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}]}], "-", 
    RowBox[{"3686400", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}]}], "+", 
    RowBox[{"2457600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"2949120", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"1966080", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"6635520", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "-", 
    RowBox[{"4423680", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"2949120", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"6635520", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"1966080", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "+", 
    RowBox[{"4423680", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}]}], ",", 
   RowBox[{"5985", "+", 
    RowBox[{"1125376", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"1125376", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}]}], "-", 
    RowBox[{"112976640", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}]}], "-", 
    RowBox[{"371819520", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}]}], "-", 
    RowBox[{"110592000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}]}], "-", 
    RowBox[{"41472000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}]}], "-", 
    RowBox[{"55296000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}]}], "+", 
    RowBox[{"112976640", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}]}], "+", 
    RowBox[{"41472000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}]}], "+", 
    RowBox[{"371819520", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}]}], "+", 
    RowBox[{"55296000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}]}], "+", 
    RowBox[{"110592000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}]}], "+", 
    RowBox[{"90381312", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"297455616", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"88473600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "-", 
    RowBox[{"203357952", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "-", 
    RowBox[{"669275136", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "-", 
    RowBox[{"199065600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"33177600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "+", 
    RowBox[{"44236800", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"74649600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"99532800", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"90381312", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"33177600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"203357952", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"74649600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"297455616", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"44236800", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"669275136", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"99532800", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"88473600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "+", 
    RowBox[{"199065600", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"30772", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"1441629", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"4744572", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"1411200", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}]}], "-", 
    RowBox[{"52752", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "+", 
    RowBox[{"31850496000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "+", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"31850496000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "+", 
    RowBox[{"21233664000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"21233664000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2471364", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"31850496000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"31850496000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"8133552", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"31850496000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"21233664000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"31850496000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"21233664000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"2419200", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "+", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "+", 
    RowBox[{"21233664000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"21233664000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"30772", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}]}], "+", 
    RowBox[{"1441629", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}]}], "+", 
    RowBox[{"4744572", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"1411200", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}]}], "-", 
    RowBox[{"65940", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}]}], "-", 
    RowBox[{"3089205", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}]}], "-", 
    RowBox[{"10166940", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}]}], "-", 
    RowBox[{"3024000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}]}], "+", 
    RowBox[{"31850496000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "+", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"31850496000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "+", 
    RowBox[{"21233664000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"21233664000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "2"}], "]"}]}], "-", 
    RowBox[{"31850496000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"31850496000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"31850496000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"21233664000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"31850496000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"21233664000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "+", 
    RowBox[{"21233664000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"15925248000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"21233664000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"7693", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"132300", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"176400", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"13188", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"3981312000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "-", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "-", 
    RowBox[{"3981312000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "-", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"226800", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"3981312000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"3981312000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"302400", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"3981312000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "+", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"3981312000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"7693", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}]}], "-", 
    RowBox[{"132300", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}]}], "-", 
    RowBox[{"176400", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}]}], "-", 
    RowBox[{"16485", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}]}], "+", 
    RowBox[{"283500", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}]}], "+", 
    RowBox[{"378000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}]}], "+", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"3981312000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "-", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "+", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "-", 
    RowBox[{"3981312000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "-", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "1"}], "]"}]}], "-", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"3981312000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"3981312000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "-", 
    RowBox[{"7962624000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "5"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "4"}], "]"}]}], "+", 
    RowBox[{"3981312000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "+", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"3981312000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "3"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"5308416000", " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "2", ",", "1"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "4", ",", "4"}], "]"}], " ", 
     RowBox[{"\[Nu]", "[", 
      RowBox[{"5", ",", "5", ",", "5"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8067540938531694`*^9, 3.806754161491451*^9, 
  3.806754203397911*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"78cc25ea-5893-4198-b21a-5a7d38dcbbc9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.8067541495511017`*^9, 3.8067541516293383`*^9}},
 CellLabel->
  "In[296]:=",ExpressionUUID->"a654d6c7-5bfd-4c22-8706-28589dce528e"],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{{3.806754151988633*^9, 3.806754166163377*^9}, 
   3.806754203476039*^9},
 CellLabel->
  "Out[296]=",ExpressionUUID->"e831e530-9b9a-49de-9198-70cf2d3cfab3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Applications to off-shell 6-Bessel moments", "Section",
 CellChangeTimes->{{3.829898581536908*^9, 3.829898584911948*^9}, {
  3.8298987386600614`*^9, 
  3.8298987511934104`*^9}},ExpressionUUID->"a903d096-a3df-424f-9f4c-\
ca8f6e111d67"],

Cell[TextData[{
 "Here we define ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[ScriptCapitalF]", "."], 
     RowBox[{"m", ",", "j"}], "\[ScriptL]"], "=", 
    RowBox[{
     SqrtBox["u"], 
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["\[ScriptCapitalF]", "\[Prime]"], 
       RowBox[{"m", ",", "j"}], "\[ScriptL]"], "(", "u", ")"}]}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2e61253a-db25-4261-928f-6a9803572da2"],
 ". (In hindsight, the dotted version with an additional factor of ",
 Cell[BoxData[
  FormBox[
   SqrtBox["u"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8942fa0f-376f-4f48-9b54-caf0acdf0379"],
 " is  far more useful than the primed version without the prefactor ",
 Cell[BoxData[
  FormBox[
   SqrtBox["u"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "56dc27e6-10f4-4057-81ec-bc088653bee0"],
 ". We have retained the notation for the primed version, solely for \
continuity with our previous work on Broadhurst-Mellit determinant formulae.)"
}], "Text",
 CellChangeTimes->{{3.8299651926886787`*^9, 3.8299652650743537`*^9}, {
  3.829965296254858*^9, 3.8299653628985767`*^9}, {3.829965440175144*^9, 
  3.829965552825289*^9}, {3.829965777775116*^9, 
  3.829965777915743*^9}},ExpressionUUID->"9bee04a7-8bed-46b3-890f-\
e810adf6d1c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalF]d", "[", 
   RowBox[{"m_", ",", "j_", ",", "\[ScriptL]_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox["u"], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"\[ScriptF]p", "[", 
      RowBox[{"m", ",", "j", ",", "\[ScriptL]", ",", "u"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "9"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
     RowBox[{"Method", "->", "\"\<DoubleExponential\>\""}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.829897960880229*^9, 3.82989796628655*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"31b69f08-d599-4578-95ae-0d296869726c"],

Cell[CellGroupData[{

Cell["Off-shell ideal", "Subsection",
 CellChangeTimes->{{3.829964932239401*^9, 
  3.8299649362082047`*^9}},ExpressionUUID->"41798bbf-ab3a-49c2-bae8-\
325cfb50d78a"],

Cell[TextData[{
 "We are concerned with quadratic relations for ",
 StyleBox["\[CurlyPi]",
  FontWeight->"Bold"],
 ":=",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {"\[FormalA]", "\[FormalCapitalA]", "\[FormalCapitalE]", "\[FormalE]"},
      {
       RowBox[{"-", "\[FormalB]"}], 
       RowBox[{"-", "\[FormalCapitalB]"}], 
       RowBox[{"-", "\[FormalCapitalF]"}], 
       RowBox[{"-", "\[FormalF]"}]},
      {"\[FormalC]", "\[FormalCapitalC]", "\[FormalCapitalG]", "\[FormalG]"},
      {
       RowBox[{"-", "\[FormalD]"}], 
       RowBox[{"-", "\[FormalCapitalD]"}], 
       RowBox[{"-", "\[FormalCapitalH]"}], 
       RowBox[{"-", "\[FormalH]"}]}
     }], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e6fc05c4-81e2-4b9d-9aae-4f22e0a6f602"],
 "\[Congruent]",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        SubsuperscriptBox["\[ScriptCapitalF]", 
         RowBox[{"4", ",", "1"}], "1"], "(", "u", ")"}], 
       RowBox[{
        SubsuperscriptBox["\[ScriptCapitalF]", 
         RowBox[{"4", ",", "2"}], "1"], 
        RowBox[{"(", "u", ")"}]}], 
       RowBox[{
        SubsuperscriptBox["\[ScriptCapitalF]", 
         RowBox[{"4", ",", "3"}], "1"], 
        RowBox[{"(", "u", ")"}]}], 
       RowBox[{
        SubsuperscriptBox["\[ScriptCapitalF]", 
         RowBox[{"4", ",", "4"}], "1"], 
        RowBox[{"(", "u", ")"}]}]},
      {
       RowBox[{"-", 
        RowBox[{
         SubsuperscriptBox["\[ScriptCapitalF]", 
          RowBox[{"4", ",", "1"}], "2"], "(", "u", ")"}]}], 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["\[ScriptCapitalF]", 
          RowBox[{"4", ",", "2"}], "2"]}], 
        RowBox[{"(", "u", ")"}]}], 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["\[ScriptCapitalF]", 
          RowBox[{"4", ",", "3"}], "2"]}], 
        RowBox[{"(", "u", ")"}]}], 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["\[ScriptCapitalF]", 
          RowBox[{"4", ",", "4"}], "2"]}], 
        RowBox[{"(", "u", ")"}]}]},
      {
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["\[ScriptCapitalF]", "."], 
         RowBox[{"4", ",", "1"}], "1"], "(", "u", ")"}], 
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["\[ScriptCapitalF]", "."], 
         RowBox[{"4", ",", "2"}], "1"], "(", "u", ")"}], 
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["\[ScriptCapitalF]", "."], 
         RowBox[{"4", ",", "3"}], "1"], "(", "u", ")"}], 
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["\[ScriptCapitalF]", "."], 
         RowBox[{"4", ",", "4"}], "1"], "(", "u", ")"}]},
      {
       RowBox[{"-", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["\[ScriptCapitalF]", "."], 
          RowBox[{"4", ",", "1"}], "2"], "(", "u", ")"}]}], 
       RowBox[{"-", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["\[ScriptCapitalF]", "."], 
          RowBox[{"4", ",", "2"}], "2"], "(", "u", ")"}]}], 
       RowBox[{"-", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["\[ScriptCapitalF]", "."], 
          RowBox[{"4", ",", "3"}], "2"], "(", "u", ")"}]}], 
       RowBox[{"-", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["\[ScriptCapitalF]", "."], 
          RowBox[{"4", ",", "4"}], "2"], "(", "u", ")"}]}]}
     }], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "be706afe-9234-4abe-9dd4-675793dae29e"],
 " satisfying ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["\[CurlyPi]",
     FontWeight->"Bold"], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       StyleBox["\[Beta]",
        FontWeight->"Bold"], "4"], "(", "u", ")"}], 
     RowBox[{
      RowBox[{
       SubscriptBox[
        StyleBox["W",
         FontWeight->"Bold",
         FontSlant->"Plain"], "4"], "(", "u", ")"}], "."}]}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e11a9002-db7d-4e13-90cd-5bc136f945b3"]
}], "Text",
 CellChangeTimes->{{3.8299649396612988`*^9, 3.829964943541155*^9}, {
  3.829965009666312*^9, 3.8299650645120173`*^9}, {3.829965099939989*^9, 
  3.8299651826400857`*^9}, {3.829965574385828*^9, 3.8299655796038647`*^9}, {
  3.8299656604507246`*^9, 3.8299656698448505`*^9}, {3.829965711818368*^9, 
  3.829965840792342*^9}, {3.8299658808576794`*^9, 3.8299659440028973`*^9}, {
  3.829966679348674*^9, 
  3.8299666896544*^9}},ExpressionUUID->"40f08514-86c9-4e91-a950-9e5b44a702bf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"\[CurlyPi]", "=", 
    RowBox[{"(", GridBox[{
       {"\[FormalA]", "\[FormalCapitalA]", "\[FormalCapitalE]", "\[FormalE]"},
       {
        RowBox[{"-", "\[FormalB]"}], 
        RowBox[{"-", "\[FormalCapitalB]"}], 
        RowBox[{"-", "\[FormalCapitalF]"}], 
        RowBox[{"-", "\[FormalF]"}]},
       {"\[FormalC]", "\[FormalCapitalC]", "\[FormalCapitalG]", "\[FormalG]"},
       {
        RowBox[{"-", "\[FormalD]"}], 
        RowBox[{"-", "\[FormalCapitalD]"}], 
        RowBox[{"-", "\[FormalCapitalH]"}], 
        RowBox[{"-", "\[FormalH]"}]}
      }], ")"}]}],
   FontWeight->"Bold"], ";"}]], "Input",
 CellChangeTimes->{{3.8299659486267233`*^9, 3.8299659540345325`*^9}, 
   3.8299665718020964`*^9, 3.8299666101297665`*^9, {3.829966710979042*^9, 
   3.829966714825941*^9}, {3.8299668201403737`*^9, 3.8299668333553705`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"9be809e6-be93-444c-8d4e-6243f82021b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Inverse", "[", 
      RowBox[{"\[Beta]", "[", "4", "]"}], "]"}], "]"}], ".", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", 
         FractionBox[
          RowBox[{"285", "-", 
           RowBox[{"98", " ", "u"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "2"]}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
         FractionBox[
          RowBox[{
           RowBox[{"-", "450"}], "+", 
           RowBox[{"777", " ", "u"}], "-", 
           RowBox[{"140", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "3"]}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "1"},
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{"285", "-", 
            RowBox[{"98", " ", "u"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "2"]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]]}], "0", 
         RowBox[{"-", "1"}], "0"},
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "450"}], "+", 
            RowBox[{"777", " ", "u"}], "-", 
            RowBox[{"140", " ", 
             SuperscriptBox["u", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["u", "3"]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]]}], "1", "0", 
         "0"},
        {
         RowBox[{"-", "1"}], "0", "0", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], ".", 
    RowBox[{"Inverse", "[", 
     RowBox[{"\[Beta]", "[", "4", "]"}], "]"}]}], "//", "FullSimplify"}], "//",
   "TableForm"}]], "Input",
 CellLabel->"In[99]:=",ExpressionUUID->"b6c4dad9-efd4-4846-a994-58f44eda0551"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "259"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"70", "-", 
          RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "13"}], "+", "u"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
       SuperscriptBox["u", "2"]}]], 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"8", " ", 
        SuperscriptBox["u", "2"]}]]}]},
    {
     FractionBox[
      RowBox[{"259", "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "70"}], "+", 
          RowBox[{"3", " ", "u"}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "0", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"8", " ", 
        SuperscriptBox["u", "2"]}]]}], "0"},
    {
     FractionBox[
      RowBox[{"13", "-", "u"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
       SuperscriptBox["u", "2"]}]], 
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["u", "2"]}]], "0", "0"},
    {
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["u", "2"]}]], "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.829965994713358*^9},
 CellLabel->
  "Out[99]//TableForm=",ExpressionUUID->"0b0f5b0a-0cea-4ae4-a7e3-\
e5dc24b65065"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Inverse", "[", 
   RowBox[{"Smat", "[", "4", "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.8299660062037797`*^9, 3.82996600790948*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"4d0d023b-2c10-4209-ad1d-fd5936984916"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     RowBox[{"-", 
      FractionBox["1", "12"]}], "0", 
     RowBox[{"-", 
      FractionBox["1", "12"]}]},
    {
     FractionBox["1", "12"], "0", "0", "0"},
    {"0", "0", "0", 
     RowBox[{"-", 
      FractionBox["3", "8"]}]},
    {
     FractionBox["1", "12"], "0", 
     FractionBox["3", "8"], "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8299660239141626`*^9},
 CellLabel->
  "Out[104]//TableForm=",ExpressionUUID->"b252407c-77dc-40ee-93c3-\
739bb21975ba"]
}, Open  ]],

Cell["\<\
We can derive the conservation law (4.72) from the following computation:\
\>", "Text",
 CellChangeTimes->{{3.8299660734508286`*^9, 3.8299660737633324`*^9}, {
  3.829966115902323*^9, 
  3.8299661290477743`*^9}},ExpressionUUID->"2eb38524-ecc9-4f28-90e3-\
ccd034b61d33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Transpose", "[", 
       StyleBox["\[CurlyPi]",
        FontWeight->"Bold"], "]"}], ".", 
      TagBox[GridBox[{
         {"0", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "259"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"70", "-", 
               RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}]}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
          FractionBox[
           RowBox[{
            RowBox[{"-", "13"}], "+", "u"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
            SuperscriptBox["u", "2"]}]], 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"8", " ", 
             SuperscriptBox["u", "2"]}]]}]},
         {
          FractionBox[
           RowBox[{"259", "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "70"}], "+", 
               RowBox[{"3", " ", "u"}]}], ")"}]}]}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "0", 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"8", " ", 
             SuperscriptBox["u", "2"]}]]}], "0"},
         {
          FractionBox[
           RowBox[{"13", "-", "u"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
            SuperscriptBox["u", "2"]}]], 
          FractionBox["1", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "2"]}]], "0", "0"},
         {
          FractionBox["1", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "2"]}]], "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[2.0999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       Function[BoxForm`e$, 
        TableForm[BoxForm`e$]]], ".", 
      StyleBox["\[CurlyPi]",
       FontWeight->"Bold"]}], "-", 
     RowBox[{
      TagBox[GridBox[{
         {"0", 
          RowBox[{"-", 
           FractionBox["1", "12"]}], "0", 
          RowBox[{"-", 
           FractionBox["1", "12"]}]},
         {
          FractionBox["1", "12"], "0", "0", "0"},
         {"0", "0", "0", 
          RowBox[{"-", 
           FractionBox["3", "8"]}]},
         {
          FractionBox["1", "12"], "0", 
          FractionBox["3", "8"], "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[2.0999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       Function[BoxForm`e$, 
        TableForm[BoxForm`e$]]], 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["u", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"9", "-", "u"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"25", "-", "u"}], ")"}]}]]}]}], ")"}], 
   RowBox[{"\[LeftDoubleBracket]", 
    RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8299660832234173`*^9, 3.8299660865375338`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"6ffe1a17-eeb5-488c-80ac-096ccfdd355f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "6"}], " ", "\[FormalCapitalB]", " ", "\[FormalCapitalE]"}], 
   "-", 
   RowBox[{"\[FormalCapitalD]", " ", "\[FormalCapitalE]"}], "+", 
   RowBox[{"6", " ", "\[FormalCapitalA]", " ", "\[FormalCapitalF]"}], "-", 
   RowBox[{"\[FormalCapitalC]", " ", "\[FormalCapitalF]"}], "+", 
   RowBox[{"\[FormalCapitalB]", " ", "\[FormalCapitalG]"}], "+", 
   RowBox[{"\[FormalCapitalA]", " ", "\[FormalCapitalH]"}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "50"}], " ", "\[FormalCapitalB]", " ", 
      "\[FormalCapitalE]"}], "-", 
     RowBox[{"6", " ", "\[FormalCapitalC]", " ", "\[FormalCapitalE]"}], "+", 
     RowBox[{"50", " ", "\[FormalCapitalA]", " ", "\[FormalCapitalF]"}], "+", 
     RowBox[{"6", " ", "\[FormalCapitalA]", " ", "\[FormalCapitalG]"}]}], 
    RowBox[{
     RowBox[{"-", "25"}], "+", "u"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "\[FormalCapitalB]"}], "+", "\[FormalCapitalC]"}], 
       ")"}], " ", "\[FormalCapitalE]"}], "+", 
     RowBox[{"2", " ", "\[FormalCapitalA]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "\[FormalCapitalF]"}], "+", "\[FormalCapitalG]"}], 
       ")"}]}]}], 
    RowBox[{
     RowBox[{"-", "9"}], "+", "u"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[FormalCapitalB]"}], " ", "\[FormalCapitalE]"}], "+", 
       RowBox[{"\[FormalCapitalA]", " ", "\[FormalCapitalF]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "u"}]]}], 
  RowBox[{"8", " ", 
   SuperscriptBox["u", "2"]}]]], "Output",
 CellChangeTimes->{3.8299660880530977`*^9, 3.8299667293661017`*^9, 
  3.8299668369506836`*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"7a4d1c0d-329e-45b1-a4d3-56083c9d4903"]
}, Open  ]],

Cell[TextData[{
 "Alternatively, one can apply ",
 StyleBox["GroebnerBasis ",
  FontWeight->"Bold"],
 "to the off-shell ideal, without worrying about which element to extract \
from the off-shell quadratic relation for 6-Bessel moments:"
}], "Text",
 CellChangeTimes->{{3.829966132672824*^9, 3.8299661361884947`*^9}, {
  3.8299662223781834`*^9, 3.829966288399271*^9}, {3.8301474982851105`*^9, 
  3.8301475156036654`*^9}},ExpressionUUID->"73effde3-df7f-44e7-930d-\
fa78ffbaf1fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialReduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "\[FormalCapitalB]", " ", 
       "\[FormalCapitalE]"}], "-", 
      RowBox[{"\[FormalCapitalD]", " ", "\[FormalCapitalE]"}], "+", 
      RowBox[{"6", " ", "\[FormalCapitalA]", " ", "\[FormalCapitalF]"}], "-", 
      RowBox[{"\[FormalCapitalC]", " ", "\[FormalCapitalF]"}], "+", 
      RowBox[{"\[FormalCapitalB]", " ", "\[FormalCapitalG]"}], "+", 
      RowBox[{"\[FormalCapitalA]", " ", "\[FormalCapitalH]"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "50"}], " ", "\[FormalCapitalB]", " ", 
         "\[FormalCapitalE]"}], "-", 
        RowBox[{"6", " ", "\[FormalCapitalC]", " ", "\[FormalCapitalE]"}], 
        "+", 
        RowBox[{"50", " ", "\[FormalCapitalA]", " ", "\[FormalCapitalF]"}], 
        "+", 
        RowBox[{"6", " ", "\[FormalCapitalA]", " ", "\[FormalCapitalG]"}]}], 
       RowBox[{
        RowBox[{"-", "25"}], "+", "u"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "\[FormalCapitalB]"}], "+", 
           "\[FormalCapitalC]"}], ")"}], " ", "\[FormalCapitalE]"}], "+", 
        RowBox[{"2", " ", "\[FormalCapitalA]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "\[FormalCapitalF]"}], "+", 
           "\[FormalCapitalG]"}], ")"}]}]}], 
       RowBox[{
        RowBox[{"-", "9"}], "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[FormalCapitalB]"}], " ", "\[FormalCapitalE]"}], 
          "+", 
          RowBox[{"\[FormalCapitalA]", " ", "\[FormalCapitalF]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}]}], ",", 
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", 
        StyleBox["\[CurlyPi]",
         FontWeight->"Bold"], "]"}], ".", 
       TagBox[GridBox[{
          {"0", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "259"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"70", "-", 
                RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
           FractionBox[
            RowBox[{
             RowBox[{"-", "13"}], "+", "u"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
             SuperscriptBox["u", "2"]}]], 
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"8", " ", 
              SuperscriptBox["u", "2"]}]]}]},
          {
           FractionBox[
            RowBox[{"259", "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "70"}], "+", 
                RowBox[{"3", " ", "u"}]}], ")"}]}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "0", 
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"8", " ", 
              SuperscriptBox["u", "2"]}]]}], "0"},
          {
           FractionBox[
            RowBox[{"13", "-", "u"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
             SuperscriptBox["u", "2"]}]], 
           FractionBox["1", 
            RowBox[{"8", " ", 
             SuperscriptBox["u", "2"]}]], "0", "0"},
          {
           FractionBox["1", 
            RowBox[{"8", " ", 
             SuperscriptBox["u", "2"]}]], "0", "0", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[2.0999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Function[BoxForm`e$, 
         TableForm[BoxForm`e$]]], ".", 
       StyleBox["\[CurlyPi]",
        FontWeight->"Bold"]}], "-", 
      RowBox[{
       TagBox[GridBox[{
          {"0", 
           RowBox[{"-", 
            FractionBox["1", "12"]}], "0", 
           RowBox[{"-", 
            FractionBox["1", "12"]}]},
          {
           FractionBox["1", "12"], "0", "0", "0"},
          {"0", "0", "0", 
           RowBox[{"-", 
            FractionBox["3", "8"]}]},
          {
           FractionBox["1", "12"], "0", 
           FractionBox["3", "8"], "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[2.0999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Function[BoxForm`e$, 
         TableForm[BoxForm`e$]]], 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["u", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"9", "-", "u"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"25", "-", "u"}], ")"}]}]]}]}], ",", 
     RowBox[{"Flatten", "[", 
      StyleBox[
       RowBox[{"(", GridBox[{
          {"\[FormalA]", "\[FormalCapitalA]", "\[FormalCapitalE]", 
           "\[FormalE]"},
          {"\[FormalB]", "\[FormalCapitalB]", "\[FormalCapitalF]", 
           "\[FormalF]"},
          {"\[FormalC]", "\[FormalCapitalC]", "\[FormalCapitalG]", 
           "\[FormalG]"},
          {"\[FormalD]", "\[FormalCapitalD]", "\[FormalCapitalH]", 
           "\[FormalH]"}
         }], ")"}],
       FontWeight->"Bold"], "]"}], ",", 
     RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Buchberger\>\""}]}], "]"}], ",", 
   RowBox[{"Flatten", "[", 
    StyleBox[
     RowBox[{"(", GridBox[{
        {"\[FormalA]", "\[FormalCapitalA]", "\[FormalCapitalE]", "\[FormalE]"},
        {"\[FormalB]", "\[FormalCapitalB]", "\[FormalCapitalF]", "\[FormalF]"},
        {"\[FormalC]", "\[FormalCapitalC]", "\[FormalCapitalG]", "\[FormalG]"},
        {"\[FormalD]", "\[FormalCapitalD]", "\[FormalCapitalH]", "\[FormalH]"}
       }], ")"}],
     FontWeight->"Bold"], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.829966344008542*^9, 3.8299663601542015`*^9}, {
  3.829966398186632*^9, 3.829966464018011*^9}, {3.829966510411705*^9, 
  3.829966518653139*^9}, {3.829966556217206*^9, 3.82996656908333*^9}, {
  3.8299667511528034`*^9, 3.829966800792836*^9}, {3.829967033036476*^9, 
  3.8299670364368296`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"3c7f1f51-9665-48fe-a5ee-5bfb88227686"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "256", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.829966404372097*^9, {3.8299664430788283`*^9, 3.829966466283678*^9}, 
   3.829966519607463*^9, 3.8299665601860003`*^9, {3.829966599123409*^9, 
   3.829966620214141*^9}, {3.8299667907637978`*^9, 3.829966802138221*^9}, 
   3.8299668387944536`*^9, {3.8299670370149536`*^9, 3.8299670523563185`*^9}},
 CellLabel->
  "Out[127]=",ExpressionUUID->"4d116e61-7763-43a5-9a59-715fe4c75cf3"]
}, Open  ]],

Cell["Here are some numerical validations for (4.72):", "Text",
 CellChangeTimes->{{3.8299661391260376`*^9, 3.8299661610652313`*^9}, {
  3.82996973264676*^9, 
  3.82996974450438*^9}},ExpressionUUID->"7427e440-f905-42ac-93f2-\
56d2afb01aa3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "=", 
   FractionBox["1", "\[ExponentialE]"]}], ";", 
  RowBox[{
   RowBox[{"2", "u", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"70", "u"}], "+", "259"}], ")"}], 
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"\[ScriptCapitalF]", "[", 
          RowBox[{"4", ",", "2", ",", "1", ",", "u"}], "]"}], 
         RowBox[{"\[ScriptCapitalF]", "[", 
          RowBox[{"4", ",", "3", ",", "1", ",", "u"}], "]"}]},
        {
         RowBox[{"\[ScriptCapitalF]", "[", 
          RowBox[{"4", ",", "2", ",", "2", ",", "u"}], "]"}], 
         RowBox[{"\[ScriptCapitalF]", "[", 
          RowBox[{"4", ",", "3", ",", "2", ",", "u"}], "]"}]}
       }], ")"}], "]"}]}], "+", 
   RowBox[{"8", 
    RowBox[{"(", 
     RowBox[{"u", "-", "13"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"u", "-", "1"}], ")"}], 
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"\[ScriptCapitalF]", "[", 
          RowBox[{"4", ",", "2", ",", "1", ",", "u"}], "]"}], 
         RowBox[{"\[ScriptCapitalF]", "[", 
          RowBox[{"4", ",", "3", ",", "1", ",", "u"}], "]"}]},
        {
         RowBox[{"\[ScriptCapitalF]d", "[", 
          RowBox[{"4", ",", "2", ",", "1", ",", "u"}], "]"}], 
         RowBox[{"\[ScriptCapitalF]d", "[", 
          RowBox[{"4", ",", "3", ",", "1", ",", "u"}], "]"}]}
       }], ")"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"u", "-", "25"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"u", "-", "9"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"u", "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"\[ScriptCapitalF]", "[", 
            RowBox[{"4", ",", "2", ",", "1", ",", "u"}], "]"}], 
           RowBox[{"\[ScriptCapitalF]", "[", 
            RowBox[{"4", ",", "3", ",", "1", ",", "u"}], "]"}]},
          {
           RowBox[{"\[ScriptCapitalF]d", "[", 
            RowBox[{"4", ",", "2", ",", "2", ",", "u"}], "]"}], 
           RowBox[{"\[ScriptCapitalF]d", "[", 
            RowBox[{"4", ",", "3", ",", "2", ",", "u"}], "]"}]}
         }], ")"}], "]"}], "+", 
      RowBox[{"Det", "[", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"\[ScriptCapitalF]", "[", 
            RowBox[{"4", ",", "2", ",", "2", ",", "u"}], "]"}], 
           RowBox[{"\[ScriptCapitalF]", "[", 
            RowBox[{"4", ",", "3", ",", "2", ",", "u"}], "]"}]},
          {
           RowBox[{"\[ScriptCapitalF]d", "[", 
            RowBox[{"4", ",", "2", ",", "1", ",", "u"}], "]"}], 
           RowBox[{"\[ScriptCapitalF]d", "[", 
            RowBox[{"4", ",", "3", ",", "1", ",", "u"}], "]"}]}
         }], ")"}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8298981883865027`*^9, 3.829898297733513*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"6049d0ed-6240-4b7b-ba3a-ca9aad6090be"],

Cell[BoxData["7.2237300188073321294`0.7235047952600073*^-19"], "Output",
 CellChangeTimes->{3.8298982984991417`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"bdafb8c1-7a7a-45cd-b9a0-7eddf4b49daf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"-", 
    FractionBox["1", "\[ExponentialE]"]}]}], ";", 
  RowBox[{
   RowBox[{"2", "u", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"70", "u"}], "+", "259"}], ")"}], 
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"\[ScriptCapitalF]", "[", 
          RowBox[{"4", ",", "2", ",", "1", ",", "u"}], "]"}], 
         RowBox[{"\[ScriptCapitalF]", "[", 
          RowBox[{"4", ",", "3", ",", "1", ",", "u"}], "]"}]},
        {
         RowBox[{"\[ScriptCapitalF]", "[", 
          RowBox[{"4", ",", "2", ",", "2", ",", "u"}], "]"}], 
         RowBox[{"\[ScriptCapitalF]", "[", 
          RowBox[{"4", ",", "3", ",", "2", ",", "u"}], "]"}]}
       }], ")"}], "]"}]}], "+", 
   RowBox[{"8", 
    RowBox[{"(", 
     RowBox[{"u", "-", "13"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"u", "-", "1"}], ")"}], 
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"\[ScriptCapitalF]", "[", 
          RowBox[{"4", ",", "2", ",", "1", ",", "u"}], "]"}], 
         RowBox[{"\[ScriptCapitalF]", "[", 
          RowBox[{"4", ",", "3", ",", "1", ",", "u"}], "]"}]},
        {
         RowBox[{"\[ScriptCapitalF]d", "[", 
          RowBox[{"4", ",", "2", ",", "1", ",", "u"}], "]"}], 
         RowBox[{"\[ScriptCapitalF]d", "[", 
          RowBox[{"4", ",", "3", ",", "1", ",", "u"}], "]"}]}
       }], ")"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"u", "-", "25"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"u", "-", "9"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"u", "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"\[ScriptCapitalF]", "[", 
            RowBox[{"4", ",", "2", ",", "1", ",", "u"}], "]"}], 
           RowBox[{"\[ScriptCapitalF]", "[", 
            RowBox[{"4", ",", "3", ",", "1", ",", "u"}], "]"}]},
          {
           RowBox[{"\[ScriptCapitalF]d", "[", 
            RowBox[{"4", ",", "2", ",", "2", ",", "u"}], "]"}], 
           RowBox[{"\[ScriptCapitalF]d", "[", 
            RowBox[{"4", ",", "3", ",", "2", ",", "u"}], "]"}]}
         }], ")"}], "]"}], "+", 
      RowBox[{"Det", "[", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"\[ScriptCapitalF]", "[", 
            RowBox[{"4", ",", "2", ",", "2", ",", "u"}], "]"}], 
           RowBox[{"\[ScriptCapitalF]", "[", 
            RowBox[{"4", ",", "3", ",", "2", ",", "u"}], "]"}]},
          {
           RowBox[{"\[ScriptCapitalF]d", "[", 
            RowBox[{"4", ",", "2", ",", "1", ",", "u"}], "]"}], 
           RowBox[{"\[ScriptCapitalF]d", "[", 
            RowBox[{"4", ",", "3", ",", "1", ",", "u"}], "]"}]}
         }], ")"}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8298981883865027`*^9, 3.829898302956335*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"3fdef2e7-f09b-4b07-9cb3-2eaf503dbb38"],

Cell[BoxData[
 RowBox[{"-", "9.4089446163486625081`1.131538991174285*^-19"}]], "Output",
 CellChangeTimes->{3.8298983035671186`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"5fd82564-58cc-46dc-b558-29370ebe663a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Broadhurst\[CloseCurlyQuote]s conjectural determinants at ",
 StyleBox["u=-",
  FontSlant->"Italic"],
 "7"
}], "Subsection",
 CellChangeTimes->{{3.8299663119634943`*^9, 
  3.8299663239134655`*^9}},ExpressionUUID->"d9b0aabd-db8e-4a68-b375-\
2677280aa10c"],

Cell[TextData[{
 "One can formally prove that the off-shell quadratic relation of the \
6-Bessel moments for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "\[Element]", 
    RowBox[{"(", 
     RowBox[{"0", ",", "1"}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "61606594-05e8-410a-94a8-5a984c66bca1"],
 " is also applicable (with its form intact) to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "<", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6aa22d10-c50d-4680-ae96-baeafcc86421"],
 "."
}], "Text",
 CellChangeTimes->{{3.829970176118499*^9, 
  3.829970256818593*^9}},ExpressionUUID->"446126f0-30b8-4bef-a987-\
e9d2396af9d7"],

Cell[TextData[{
 "Both operations below verify the equivalence between two conjectural \
determinant formulae of Broadhurst at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "=", 
    RowBox[{"-", "7"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dbf0e8a7-163e-4444-afea-96044d0178c7"],
 ":"
}], "Text",
 CellChangeTimes->{{3.829967292452181*^9, 
  3.8299673264091635`*^9}},ExpressionUUID->"e6b0f80b-dc1b-4dfb-ac15-\
8a23db12f655"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialReduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{
          RowBox[{"3", "\[FormalCapitalE]"}], "+", 
          RowBox[{"4", "\[FormalCapitalG]"}]}], 
         RowBox[{"\[FormalCapitalE]", "+", 
          RowBox[{"28", "\[FormalCapitalF]"}]}]},
        {
         RowBox[{
          RowBox[{"3", "\[FormalCapitalA]"}], "+", 
          RowBox[{"4", "\[FormalCapitalC]"}]}], 
         RowBox[{"\[FormalCapitalA]", "+", 
          RowBox[{"28", "\[FormalCapitalB]"}]}]}
       }], ")"}], "]"}], "+", 
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {"\[FormalCapitalE]", 
         RowBox[{
          RowBox[{"39", "\[FormalCapitalG]"}], "-", 
          RowBox[{"427", "\[FormalCapitalF]"}], "-", 
          RowBox[{"112", "\[FormalCapitalH]"}]}]},
        {"\[FormalCapitalA]", 
         RowBox[{
          RowBox[{"39", "\[FormalCapitalC]"}], "-", 
          RowBox[{"427", "\[FormalCapitalB]"}], "-", 
          RowBox[{"112", "\[FormalCapitalD]"}]}]}
       }], ")"}], "]"}]}], ",", 
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"u", "=", 
       RowBox[{"-", "7"}]}], ";", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         StyleBox["\[CurlyPi]",
          FontWeight->"Bold"], "]"}], ".", 
        TagBox[GridBox[{
           {"0", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "259"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"70", "-", 
                 RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}]}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
            FractionBox[
             RowBox[{
              RowBox[{"-", "13"}], "+", "u"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
              SuperscriptBox["u", "2"]}]], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "2"]}]]}]},
           {
            FractionBox[
             RowBox[{"259", "+", 
              RowBox[{"u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "70"}], "+", 
                 RowBox[{"3", " ", "u"}]}], ")"}]}]}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "2"]}]]}], "0"},
           {
            FractionBox[
             RowBox[{"13", "-", "u"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
              SuperscriptBox["u", "2"]}]], 
            FractionBox["1", 
             RowBox[{"8", " ", 
              SuperscriptBox["u", "2"]}]], "0", "0"},
           {
            FractionBox["1", 
             RowBox[{"8", " ", 
              SuperscriptBox["u", "2"]}]], "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[2.0999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         Function[BoxForm`e$, 
          TableForm[BoxForm`e$]]], ".", 
        StyleBox["\[CurlyPi]",
         FontWeight->"Bold"]}], "-", 
       RowBox[{
        TagBox[GridBox[{
           {"0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}]},
           {
            FractionBox["1", "12"], "0", "0", "0"},
           {"0", "0", "0", 
            RowBox[{"-", 
             FractionBox["3", "8"]}]},
           {
            FractionBox["1", "12"], "0", 
            FractionBox["3", "8"], "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[2.0999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         Function[BoxForm`e$, 
          TableForm[BoxForm`e$]]], 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["u", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"9", "-", "u"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"25", "-", "u"}], ")"}]}]]}]}]}], ",", 
     RowBox[{"Flatten", "[", 
      StyleBox[
       RowBox[{"(", GridBox[{
          {"\[FormalA]", "\[FormalCapitalA]", "\[FormalCapitalE]", 
           "\[FormalE]"},
          {"\[FormalB]", "\[FormalCapitalB]", "\[FormalCapitalF]", 
           "\[FormalF]"},
          {"\[FormalC]", "\[FormalCapitalC]", "\[FormalCapitalG]", 
           "\[FormalG]"},
          {"\[FormalD]", "\[FormalCapitalD]", "\[FormalCapitalH]", 
           "\[FormalH]"}
         }], ")"}],
       FontWeight->"Bold"], "]"}], ",", 
     RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Buchberger\>\""}]}], "]"}], ",", 
   RowBox[{"Flatten", "[", 
    StyleBox[
     RowBox[{"(", GridBox[{
        {"\[FormalA]", "\[FormalCapitalA]", "\[FormalCapitalE]", "\[FormalE]"},
        {"\[FormalB]", "\[FormalCapitalB]", "\[FormalCapitalF]", "\[FormalF]"},
        {"\[FormalC]", "\[FormalCapitalC]", "\[FormalCapitalG]", "\[FormalG]"},
        {"\[FormalD]", "\[FormalCapitalD]", "\[FormalCapitalH]", "\[FormalH]"}
       }], ")"}],
     FontWeight->"Bold"], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.829967085874343*^9, 3.829967108300486*^9}, 
   3.8299671498330917`*^9, {3.829967220347159*^9, 3.8299672363232546`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"e0d82355-a451-47e0-99e1-a2b0b80c88d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "7"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8299672255830727`*^9, 3.8299672366838884`*^9}},
 CellLabel->
  "Out[129]=",ExpressionUUID->"c8cff353-870d-40e7-887a-e0ab28c9624e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{
          RowBox[{"3", "\[FormalCapitalE]"}], "+", 
          RowBox[{"4", "\[FormalCapitalG]"}]}], 
         RowBox[{"\[FormalCapitalE]", "+", 
          RowBox[{"28", "\[FormalCapitalF]"}]}]},
        {
         RowBox[{
          RowBox[{"3", "\[FormalCapitalA]"}], "+", 
          RowBox[{"4", "\[FormalCapitalC]"}]}], 
         RowBox[{"\[FormalCapitalA]", "+", 
          RowBox[{"28", "\[FormalCapitalB]"}]}]}
       }], ")"}], "]"}], "+", 
    RowBox[{"Det", "[", 
     RowBox[{"(", GridBox[{
        {"\[FormalCapitalE]", 
         RowBox[{
          RowBox[{"39", "\[FormalCapitalG]"}], "-", 
          RowBox[{"427", "\[FormalCapitalF]"}], "-", 
          RowBox[{"112", "\[FormalCapitalH]"}]}]},
        {"\[FormalCapitalA]", 
         RowBox[{
          RowBox[{"39", "\[FormalCapitalC]"}], "-", 
          RowBox[{"427", "\[FormalCapitalB]"}], "-", 
          RowBox[{"112", "\[FormalCapitalD]"}]}]}
       }], ")"}], "]"}]}], 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", "\[FormalCapitalB]", " ", 
      "\[FormalCapitalE]"}], "-", 
     RowBox[{"\[FormalCapitalD]", " ", "\[FormalCapitalE]"}], "+", 
     RowBox[{"6", " ", "\[FormalCapitalA]", " ", "\[FormalCapitalF]"}], "-", 
     RowBox[{"\[FormalCapitalC]", " ", "\[FormalCapitalF]"}], "+", 
     RowBox[{"\[FormalCapitalB]", " ", "\[FormalCapitalG]"}], "+", 
     RowBox[{"\[FormalCapitalA]", " ", "\[FormalCapitalH]"}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "50"}], " ", "\[FormalCapitalB]", " ", 
        "\[FormalCapitalE]"}], "-", 
       RowBox[{"6", " ", "\[FormalCapitalC]", " ", "\[FormalCapitalE]"}], "+", 
       RowBox[{"50", " ", "\[FormalCapitalA]", " ", "\[FormalCapitalF]"}], 
       "+", 
       RowBox[{"6", " ", "\[FormalCapitalA]", " ", "\[FormalCapitalG]"}]}], 
      RowBox[{
       RowBox[{"-", "25"}], "+", "u"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[FormalCapitalB]"}], "+", "\[FormalCapitalC]"}],
          ")"}], " ", "\[FormalCapitalE]"}], "+", 
       RowBox[{"2", " ", "\[FormalCapitalA]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[FormalCapitalF]"}], "+", "\[FormalCapitalG]"}],
          ")"}]}]}], 
      RowBox[{
       RowBox[{"-", "9"}], "+", "u"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[FormalCapitalB]"}], " ", "\[FormalCapitalE]"}], "+", 
         RowBox[{"\[FormalCapitalA]", " ", "\[FormalCapitalF]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "2"]}]]], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.829966372217712*^9, 3.82996637995227*^9}, {
  3.829967259390541*^9, 3.829967277188962*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"b98e20bb-f11d-4072-98e6-6da009fe298a"],

Cell[BoxData["43904"], "Output",
 CellChangeTimes->{3.8299672774701433`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"7721c2e2-3d86-4a6a-9352-8c620582348f"]
}, Open  ]],

Cell[TextData[{
 "We can actually do slightly better. Numerical experiments (PSLQ for linear \
sum rules of off-shell Bessel moments) suggest that at  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "=", 
    RowBox[{"-", "7"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "415d6dc1-8a38-4075-8ca5-7734f6520a04"],
 ", the period matrix ",
 StyleBox["\[CurlyPi]",
  FontWeight->"Bold"],
 " has  the following alternative representation:"
}], "Text",
 CellChangeTimes->{{3.829967420817316*^9, 3.829967433533719*^9}, {
  3.8299675429187136`*^9, 
  3.829967626915803*^9}},ExpressionUUID->"6e463224-666d-411d-ad91-\
879fdb20d0ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Omega]", "e"], "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", "\[ImaginaryI]"}], "12"]}], "\[FormalCapitalA]"}], 
        "+", 
        RowBox[{
         FractionBox["1", "3"], "\[FormalCapitalE]"}]}], "\[FormalCapitalA]", 
       "\[FormalCapitalE]", 
       RowBox[{
        RowBox[{
         FractionBox["3", "8"], "\[FormalCapitalA]"}], "-", 
        RowBox[{
         FractionBox["\[ImaginaryI]", "2"], "\[FormalCapitalE]"}]}]},
      {
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"5", "\[ImaginaryI]"}], "12"]}], "\[FormalCapitalB]"}], 
          "-", 
          RowBox[{
           FractionBox["1", "144"], "\[FormalCapitalE]"}], "+", 
          RowBox[{
           FractionBox["5", "36"], "\[FormalCapitalF]"}]}], ")"}]}], 
       RowBox[{"-", "\[FormalCapitalB]"}], 
       RowBox[{"-", "\[FormalCapitalF]"}], 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "32"]}], "\[FormalCapitalA]"}], "-", 
          RowBox[{
           FractionBox["1", "2"], "\[FormalCapitalB]"}], "-", 
          RowBox[{
           FractionBox["\[ImaginaryI]", "2"], "\[FormalCapitalF]"}]}], 
         ")"}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "48"]}], " ", "\[FormalCapitalE]"}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"5", "\[ImaginaryI]"}], "12"], "\[FormalCapitalC]"}], "+", 
        RowBox[{
         FractionBox["5", "36"], "\[FormalCapitalG]"}]}], "\[FormalCapitalC]",
        "\[FormalCapitalG]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["21", "32"]}], "\[FormalCapitalA]"}], "-", 
        RowBox[{
         FractionBox["1", "2"], "\[FormalCapitalC]"}], "-", 
        RowBox[{
         FractionBox["\[ImaginaryI]", "2"], "\[FormalCapitalG]"}]}]},
      {
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{" ", "7"}], "288"]}], "\[FormalCapitalE]"}], "+", 
          RowBox[{
           FractionBox["427", "576"], "\[FormalCapitalF]"}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"5", "\[ImaginaryI]"}], "12"], "\[FormalCapitalD]"}], "-", 
          RowBox[{
           FractionBox["13", "192"], "\[FormalCapitalG]"}], "+", 
          RowBox[{
           FractionBox["1", "3"], "\[FormalCapitalH]"}]}], ")"}]}], 
       RowBox[{"-", "\[FormalCapitalD]"}], 
       RowBox[{"-", "\[FormalCapitalH]"}], 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["7", "64"]}], "  ", "\[FormalCapitalA]"}], "+", 
          RowBox[{
           FractionBox["427", "128"], " ", "\[FormalCapitalB]"}], "-", 
          RowBox[{
           FractionBox["39", "128"], " ", "\[FormalCapitalC]"}], "+", 
          RowBox[{
           FractionBox["3", "8"], " ", "\[FormalCapitalD]"}], "-", 
          RowBox[{
           FractionBox["\[ImaginaryI]", "2"], "\[FormalCapitalH]"}]}], ")"}]}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.829967455440016*^9, 3.829967526940874*^9}, 
   3.8299677562047744`*^9},
 CellLabel->
  "In[153]:=",ExpressionUUID->"8c0883d5-5964-4f75-9fe8-182e923bfcc6"],

Cell["\<\
Once these empirical linear sum rules are formally proven, we can use the Gr\
\[ODoubleDot]bner basis to verify each of the two conjectural determinant \
formulae of Broadhurst, as below.\
\>", "Text",
 CellChangeTimes->{{3.829967758798644*^9, 
  3.8299678185102067`*^9}},ExpressionUUID->"d8337585-5b36-4810-9a99-\
f2c1b639b54c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialReduce", "[", 
  RowBox[{
   RowBox[{"Det", "[", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         RowBox[{"3", "\[FormalCapitalE]"}], "+", 
         RowBox[{"4", "\[FormalCapitalG]"}]}], 
        RowBox[{"\[FormalCapitalE]", "+", 
         RowBox[{"28", "\[FormalCapitalF]"}]}]},
       {
        RowBox[{
         RowBox[{"3", "\[FormalCapitalA]"}], "+", 
         RowBox[{"4", "\[FormalCapitalC]"}]}], 
        RowBox[{"\[FormalCapitalA]", "+", 
         RowBox[{"28", "\[FormalCapitalB]"}]}]}
      }], ")"}], "]"}], ",", 
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"u", "=", 
       RowBox[{"-", "7"}]}], ";", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         StyleBox[
          SubscriptBox["\[Omega]", "e"],
          FontWeight->"Bold"], "]"}], ".", 
        TagBox[GridBox[{
           {"0", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "259"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"70", "-", 
                 RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}]}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
            FractionBox[
             RowBox[{
              RowBox[{"-", "13"}], "+", "u"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
              SuperscriptBox["u", "2"]}]], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "2"]}]]}]},
           {
            FractionBox[
             RowBox[{"259", "+", 
              RowBox[{"u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "70"}], "+", 
                 RowBox[{"3", " ", "u"}]}], ")"}]}]}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "2"]}]]}], "0"},
           {
            FractionBox[
             RowBox[{"13", "-", "u"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
              SuperscriptBox["u", "2"]}]], 
            FractionBox["1", 
             RowBox[{"8", " ", 
              SuperscriptBox["u", "2"]}]], "0", "0"},
           {
            FractionBox["1", 
             RowBox[{"8", " ", 
              SuperscriptBox["u", "2"]}]], "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[2.0999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         Function[BoxForm`e$, 
          TableForm[BoxForm`e$]]], ".", 
        StyleBox[
         SubscriptBox["\[Omega]", "e"],
         FontWeight->"Bold"]}], "-", 
       RowBox[{
        TagBox[GridBox[{
           {"0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}]},
           {
            FractionBox["1", "12"], "0", "0", "0"},
           {"0", "0", "0", 
            RowBox[{"-", 
             FractionBox["3", "8"]}]},
           {
            FractionBox["1", "12"], "0", 
            FractionBox["3", "8"], "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[2.0999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         Function[BoxForm`e$, 
          TableForm[BoxForm`e$]]], 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["u", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"9", "-", "u"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"25", "-", "u"}], ")"}]}]]}]}]}], ",", 
     RowBox[{"Flatten", "[", 
      StyleBox[
       RowBox[{"(", GridBox[{
          {"\[FormalCapitalA]", "\[FormalCapitalE]"},
          {"\[FormalCapitalB]", "\[FormalCapitalF]"},
          {"\[FormalCapitalC]", "\[FormalCapitalG]"},
          {"\[FormalCapitalD]", "\[FormalCapitalH]"}
         }], ")"}],
       FontWeight->"Bold"], "]"}], ",", 
     RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Buchberger\>\""}]}], "]"}], ",", 
   RowBox[{"Flatten", "[", 
    StyleBox[
     RowBox[{"(", GridBox[{
        {"\[FormalCapitalA]", "\[FormalCapitalE]"},
        {"\[FormalCapitalB]", "\[FormalCapitalF]"},
        {"\[FormalCapitalC]", "\[FormalCapitalG]"},
        {"\[FormalCapitalD]", "\[FormalCapitalH]"}
       }], ")"}],
     FontWeight->"Bold"], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.829967832895808*^9, 3.829967852209545*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"c4005f52-6428-4d7d-b868-7b4828a9f0a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "256"]}], ",", 
     FractionBox["3", "256"], ",", "0"}], "}"}], ",", 
   RowBox[{"-", 
    FractionBox["3", "32"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.829967853320529*^9, 3.8299694174709873`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"83f8e43f-253f-4c59-baf3-a65336fddbaf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialReduce", "[", 
  RowBox[{
   RowBox[{"Det", "[", 
    RowBox[{"(", GridBox[{
       {"\[FormalCapitalE]", 
        RowBox[{
         RowBox[{"39", "\[FormalCapitalG]"}], "-", 
         RowBox[{"427", "\[FormalCapitalF]"}], "-", 
         RowBox[{"112", "\[FormalCapitalH]"}]}]},
       {"\[FormalCapitalA]", 
        RowBox[{
         RowBox[{"39", "\[FormalCapitalC]"}], "-", 
         RowBox[{"427", "\[FormalCapitalB]"}], "-", 
         RowBox[{"112", "\[FormalCapitalD]"}]}]}
      }], ")"}], "]"}], ",", 
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"u", "=", 
       RowBox[{"-", "7"}]}], ";", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         StyleBox[
          SubscriptBox["\[Omega]", "e"],
          FontWeight->"Bold"], "]"}], ".", 
        TagBox[GridBox[{
           {"0", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "259"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"70", "-", 
                 RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}]}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
            FractionBox[
             RowBox[{
              RowBox[{"-", "13"}], "+", "u"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
              SuperscriptBox["u", "2"]}]], 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "2"]}]]}]},
           {
            FractionBox[
             RowBox[{"259", "+", 
              RowBox[{"u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "70"}], "+", 
                 RowBox[{"3", " ", "u"}]}], ")"}]}]}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "0", 
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "2"]}]]}], "0"},
           {
            FractionBox[
             RowBox[{"13", "-", "u"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
              SuperscriptBox["u", "2"]}]], 
            FractionBox["1", 
             RowBox[{"8", " ", 
              SuperscriptBox["u", "2"]}]], "0", "0"},
           {
            FractionBox["1", 
             RowBox[{"8", " ", 
              SuperscriptBox["u", "2"]}]], "0", "0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[2.0999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         Function[BoxForm`e$, 
          TableForm[BoxForm`e$]]], ".", 
        StyleBox[
         SubscriptBox["\[Omega]", "e"],
         FontWeight->"Bold"]}], "-", 
       RowBox[{
        TagBox[GridBox[{
           {"0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}], "0", 
            RowBox[{"-", 
             FractionBox["1", "12"]}]},
           {
            FractionBox["1", "12"], "0", "0", "0"},
           {"0", "0", "0", 
            RowBox[{"-", 
             FractionBox["3", "8"]}]},
           {
            FractionBox["1", "12"], "0", 
            FractionBox["3", "8"], "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[2.0999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         Function[BoxForm`e$, 
          TableForm[BoxForm`e$]]], 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["u", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"9", "-", "u"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"25", "-", "u"}], ")"}]}]]}]}]}], ",", 
     RowBox[{"Flatten", "[", 
      StyleBox[
       RowBox[{"(", GridBox[{
          {"\[FormalCapitalA]", "\[FormalCapitalE]"},
          {"\[FormalCapitalB]", "\[FormalCapitalF]"},
          {"\[FormalCapitalC]", "\[FormalCapitalG]"},
          {"\[FormalCapitalD]", "\[FormalCapitalH]"}
         }], ")"}],
       FontWeight->"Bold"], "]"}], ",", 
     RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Buchberger\>\""}]}], "]"}], ",", 
   RowBox[{"Flatten", "[", 
    StyleBox[
     RowBox[{"(", GridBox[{
        {"\[FormalCapitalA]", "\[FormalCapitalE]"},
        {"\[FormalCapitalB]", "\[FormalCapitalF]"},
        {"\[FormalCapitalC]", "\[FormalCapitalG]"},
        {"\[FormalCapitalD]", "\[FormalCapitalH]"}
       }], ")"}],
     FontWeight->"Bold"], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.829967862088498*^9, 3.829967872934669*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"ae548ac4-9352-4e2f-b260-65b63b452aea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["39", "1024"], ",", 
     RowBox[{"-", 
      FractionBox["61", "1024"]}], ",", "0"}], "}"}], ",", 
   FractionBox["3", "32"]}], "}"}]], "Output",
 CellChangeTimes->{3.829967874325287*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"596e491a-fd44-4745-808b-1e94ebab4077"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Broadhurst\[CloseCurlyQuote]s conjectural determinants at ",
 StyleBox["u=",
  FontSlant->"Italic"],
 Cell[BoxData[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SqrtBox["17"], "-", "4"}], ")"}], "2"]],ExpressionUUID->
  "53b4c93b-dc79-4ebc-85e2-c928d87f385c"]
}], "Subsection",
 CellChangeTimes->{{3.8299663119634943`*^9, 3.8299663239134655`*^9}, 
   3.829968032741623*^9},ExpressionUUID->"07f01a1c-85ff-4ba6-b869-\
0d17563d08a5"],

Cell[TextData[{
 "A similar service can be performed on the two conjectural determinant \
formulae of Broadhurst at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SqrtBox["17"], "-", "4"}], ")"}], "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "abb8119d-42e4-4926-97c7-71637e39c840"],
 ":"
}], "Text",
 CellChangeTimes->{{3.829967292452181*^9, 3.8299673264091635`*^9}, {
  3.829968032772873*^9, 3.829968032772873*^9}, {3.829968473677332*^9, 
  3.829968481212029*^9}},ExpressionUUID->"64b20d06-d01a-485f-8de0-\
08fd30e85474"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"PolynomialReduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SqrtBox["17"], "-", "3"}], ")"}], 
      RowBox[{"Det", "[", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", 
                SqrtBox["17"]}], "-", "10"}], ")"}], "\[FormalCapitalA]"}], 
            "+", 
            RowBox[{"4", 
             SqrtBox["17"], "\[FormalCapitalC]"}]}], 
           RowBox[{"\[FormalCapitalA]", "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21", 
                SqrtBox["17"]}], "-", "85"}], ")"}], "\[FormalCapitalB]"}], 
            "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox["17"], "+", "1"}], ")"}], "\[FormalCapitalC]"}]}]},
          {
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", 
                SqrtBox["17"]}], "-", "10"}], ")"}], "\[FormalCapitalE]"}], 
            "+", 
            RowBox[{"4", 
             SqrtBox["17"], "\[FormalCapitalG]"}]}], 
           RowBox[{"\[FormalCapitalE]", "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21", 
                SqrtBox["17"]}], "-", "85"}], ")"}], "\[FormalCapitalF]"}], 
            "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox["17"], "+", "1"}], ")"}], "\[FormalCapitalG]"}]}]}
         }], ")"}], "]"}]}], "-", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox["17"], "-", "4"}], ")"}], 
      RowBox[{"Det", "[", 
       RowBox[{"(", GridBox[{
          {"\[FormalCapitalA]", 
           RowBox[{
            RowBox[{"81", "\[FormalCapitalA]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5542", "-", 
               RowBox[{"1341", 
                SqrtBox["17"]}]}], ")"}], "\[FormalCapitalB]"}], "+", 
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"37", "-", 
               RowBox[{"12", 
                SqrtBox["17"]}]}], ")"}], "\[FormalCapitalC]"}], "+", 
            RowBox[{"136", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               SqrtBox["17"]}], ")"}], "\[FormalCapitalD]"}]}]},
          {"\[FormalCapitalE]", 
           RowBox[{
            RowBox[{"81", "\[FormalCapitalE]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5542", "-", 
               RowBox[{"1341", 
                SqrtBox["17"]}]}], ")"}], "\[FormalCapitalF]"}], "+", 
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"37", "-", 
               RowBox[{"12", 
                SqrtBox["17"]}]}], ")"}], "\[FormalCapitalG]"}], "+", 
            RowBox[{"136", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               SqrtBox["17"]}], ")"}], "\[FormalCapitalH]"}]}]}
         }], ")"}], "]"}]}]}], ",", 
    RowBox[{"GroebnerBasis", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["17"], "-", "4"}], ")"}], "2"]}], ";", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", 
          StyleBox["\[CurlyPi]",
           FontWeight->"Bold"], "]"}], ".", 
         TagBox[GridBox[{
            {"0", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "259"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"70", "-", 
                  RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}]}], 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
             FractionBox[
              RowBox[{
               RowBox[{"-", "13"}], "+", "u"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
               SuperscriptBox["u", "2"]}]], 
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"8", " ", 
                SuperscriptBox["u", "2"]}]]}]},
            {
             FractionBox[
              RowBox[{"259", "+", 
               RowBox[{"u", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "70"}], "+", 
                  RowBox[{"3", " ", "u"}]}], ")"}]}]}], 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "0", 
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"8", " ", 
                SuperscriptBox["u", "2"]}]]}], "0"},
            {
             FractionBox[
              RowBox[{"13", "-", "u"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
               SuperscriptBox["u", "2"]}]], 
             FractionBox["1", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "2"]}]], "0", "0"},
            {
             FractionBox["1", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "2"]}]], "0", "0", "0"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[2.0999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Function[BoxForm`e$, 
           TableForm[BoxForm`e$]]], ".", 
         StyleBox["\[CurlyPi]",
          FontWeight->"Bold"]}], "-", 
        RowBox[{
         TagBox[GridBox[{
            {"0", 
             RowBox[{"-", 
              FractionBox["1", "12"]}], "0", 
             RowBox[{"-", 
              FractionBox["1", "12"]}]},
            {
             FractionBox["1", "12"], "0", "0", "0"},
            {"0", "0", "0", 
             RowBox[{"-", 
              FractionBox["3", "8"]}]},
            {
             FractionBox["1", "12"], "0", 
             FractionBox["3", "8"], "0"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[2.0999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Function[BoxForm`e$, 
           TableForm[BoxForm`e$]]], 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["u", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "-", "u"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"9", "-", "u"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"25", "-", "u"}], ")"}]}]]}]}]}], ",", 
      RowBox[{"Flatten", "[", 
       StyleBox[
        RowBox[{"(", GridBox[{
           {"\[FormalA]", "\[FormalCapitalA]", "\[FormalCapitalE]", 
            "\[FormalE]"},
           {"\[FormalB]", "\[FormalCapitalB]", "\[FormalCapitalF]", 
            "\[FormalF]"},
           {"\[FormalC]", "\[FormalCapitalC]", "\[FormalCapitalG]", 
            "\[FormalG]"},
           {"\[FormalD]", "\[FormalCapitalD]", "\[FormalCapitalH]", 
            "\[FormalH]"}
          }], ")"}],
        FontWeight->"Bold"], "]"}], ",", 
      RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<Buchberger\>\""}]}], "]"}], ",", 
    RowBox[{"Flatten", "[", 
     StyleBox[
      RowBox[{"(", GridBox[{
         {"\[FormalA]", "\[FormalCapitalA]", "\[FormalCapitalE]", 
          "\[FormalE]"},
         {"\[FormalB]", "\[FormalCapitalB]", "\[FormalCapitalF]", 
          "\[FormalF]"},
         {"\[FormalC]", "\[FormalCapitalC]", "\[FormalCapitalG]", 
          "\[FormalG]"},
         {"\[FormalD]", "\[FormalCapitalD]", "\[FormalCapitalH]", "\[FormalH]"}
        }], ")"}],
      FontWeight->"Bold"], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.829967085874343*^9, 3.829967108300486*^9}, 
   3.8299671498330917`*^9, {3.829967220347159*^9, 3.8299672363232546`*^9}, {
   3.8299696329156537`*^9, 3.8299696576204395`*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"6cc186d7-3899-42ab-860d-79d219ddb5d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"544", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2445"}], "+", 
        RowBox[{"593", " ", 
         SqrtBox["17"]}]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8299672255830727`*^9, 3.8299672366838884`*^9}, {
  3.829969647616384*^9, 3.829969660245491*^9}},
 CellLabel->
  "Out[165]=",ExpressionUUID->"4e856e55-fe2a-46a4-80ae-8089026ee83b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SqrtBox["17"], "-", "3"}], ")"}], 
      RowBox[{"Det", "[", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", 
                SqrtBox["17"]}], "-", "10"}], ")"}], "\[FormalCapitalA]"}], 
            "+", 
            RowBox[{"4", 
             SqrtBox["17"], "\[FormalCapitalC]"}]}], 
           RowBox[{"\[FormalCapitalA]", "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21", 
                SqrtBox["17"]}], "-", "85"}], ")"}], "\[FormalCapitalB]"}], 
            "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox["17"], "+", "1"}], ")"}], "\[FormalCapitalC]"}]}]},
          {
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", 
                SqrtBox["17"]}], "-", "10"}], ")"}], "\[FormalCapitalE]"}], 
            "+", 
            RowBox[{"4", 
             SqrtBox["17"], "\[FormalCapitalG]"}]}], 
           RowBox[{"\[FormalCapitalE]", "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21", 
                SqrtBox["17"]}], "-", "85"}], ")"}], "\[FormalCapitalF]"}], 
            "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox["17"], "+", "1"}], ")"}], "\[FormalCapitalG]"}]}]}
         }], ")"}], "]"}]}], "-", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox["17"], "-", "4"}], ")"}], 
      RowBox[{"Det", "[", 
       RowBox[{"(", GridBox[{
          {"\[FormalCapitalA]", 
           RowBox[{
            RowBox[{"81", "\[FormalCapitalA]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5542", "-", 
               RowBox[{"1341", 
                SqrtBox["17"]}]}], ")"}], "\[FormalCapitalB]"}], "+", 
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"37", "-", 
               RowBox[{"12", 
                SqrtBox["17"]}]}], ")"}], "\[FormalCapitalC]"}], "+", 
            RowBox[{"136", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               SqrtBox["17"]}], ")"}], "\[FormalCapitalD]"}]}]},
          {"\[FormalCapitalE]", 
           RowBox[{
            RowBox[{"81", "\[FormalCapitalE]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5542", "-", 
               RowBox[{"1341", 
                SqrtBox["17"]}]}], ")"}], "\[FormalCapitalF]"}], "+", 
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"37", "-", 
               RowBox[{"12", 
                SqrtBox["17"]}]}], ")"}], "\[FormalCapitalG]"}], "+", 
            RowBox[{"136", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               SqrtBox["17"]}], ")"}], "\[FormalCapitalH]"}]}]}
         }], ")"}], "]"}]}]}], ")"}], "/", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", "\[FormalCapitalB]", " ", 
      "\[FormalCapitalE]"}], "-", 
     RowBox[{"\[FormalCapitalD]", " ", "\[FormalCapitalE]"}], "+", 
     RowBox[{"6", " ", "\[FormalCapitalA]", " ", "\[FormalCapitalF]"}], "-", 
     RowBox[{"\[FormalCapitalC]", " ", "\[FormalCapitalF]"}], "+", 
     RowBox[{"\[FormalCapitalB]", " ", "\[FormalCapitalG]"}], "+", 
     RowBox[{"\[FormalCapitalA]", " ", "\[FormalCapitalH]"}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "50"}], " ", "\[FormalCapitalB]", " ", 
        "\[FormalCapitalE]"}], "-", 
       RowBox[{"6", " ", "\[FormalCapitalC]", " ", "\[FormalCapitalE]"}], "+", 
       RowBox[{"50", " ", "\[FormalCapitalA]", " ", "\[FormalCapitalF]"}], 
       "+", 
       RowBox[{"6", " ", "\[FormalCapitalA]", " ", "\[FormalCapitalG]"}]}], 
      RowBox[{
       RowBox[{"-", "25"}], "+", "u"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[FormalCapitalB]"}], "+", "\[FormalCapitalC]"}],
          ")"}], " ", "\[FormalCapitalE]"}], "+", 
       RowBox[{"2", " ", "\[FormalCapitalA]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[FormalCapitalF]"}], "+", "\[FormalCapitalG]"}],
          ")"}]}]}], 
      RowBox[{
       RowBox[{"-", "9"}], "+", "u"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[FormalCapitalB]"}], " ", "\[FormalCapitalE]"}], "+", 
         RowBox[{"\[FormalCapitalA]", " ", "\[FormalCapitalF]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "2"]}]]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.829966372217712*^9, 3.82996637995227*^9}, {
   3.829967259390541*^9, 3.829967277188962*^9}, 3.8299684099540143`*^9},
 CellLabel->
  "In[140]:=",ExpressionUUID->"61e2437c-e95a-4b5c-afa6-aa18bac33fef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4352"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "161333"}], "+", 
    RowBox[{"39129", " ", 
     SqrtBox["17"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8299672774701433`*^9, 3.8299684104383802`*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"8a6316a7-42da-4642-b5e0-24e3121413c1"]
}, Open  ]],

Cell[TextData[{
 "We can actually do slightly better. Numerical experiments (PSLQ for linear \
sum rules of off-shell Bessel moments) suggest that at  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SqrtBox["17"], "-", "4"}], ")"}], "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9020fd04-c5e1-496a-8efb-0607a250cc8a"],
 ", the period matrix ",
 StyleBox["\[CurlyPi]",
  FontWeight->"Bold"],
 " has  the following alternative representation:"
}], "Text",
 CellChangeTimes->{{3.829967420817316*^9, 3.829967433533719*^9}, {
  3.8299675429187136`*^9, 3.829967626915803*^9}, {3.829968032788517*^9, 
  3.829968032788517*^9}},ExpressionUUID->"4d40da82-c2c3-46f9-9eda-\
424c7bbbd760"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Omega]", "e"], "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        FractionBox["2", "3"], "\[FormalCapitalE]"}], "\[FormalCapitalA]", 
       "\[FormalCapitalE]", 
       RowBox[{
        FractionBox["9", "4"], "\[FormalCapitalA]"}]},
      {
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"6", "+", 
             SqrtBox["17"]}], "72"], "\[FormalCapitalE]"}], "-", 
          RowBox[{
           FractionBox["5", "18"], "\[FormalCapitalF]"}]}], ")"}]}], 
       RowBox[{"-", "\[FormalCapitalB]"}], 
       RowBox[{"-", "\[FormalCapitalF]"}], 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"6", "+", 
             SqrtBox["17"]}], "16"], "\[FormalCapitalA]"}], "-", 
          RowBox[{"2", "\[FormalCapitalB]"}]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "18"]}], "\[FormalCapitalG]"}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"34", "+", 
           RowBox[{"11", 
            SqrtBox["17"]}]}], "72"], 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["17"], "-", "4"}], ")"}], "\[FormalCapitalE]"}]}], 
       "\[FormalCapitalC]", "\[FormalCapitalG]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "\[FormalCapitalC]"}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"34", "+", 
           RowBox[{"11", 
            SqrtBox["17"]}]}], "16"], 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["17"], "-", "4"}], ")"}], "\[FormalCapitalA]"}]}]},
      {
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"57", "+", 
              RowBox[{"69", 
               SqrtBox["17"]}]}], "1152"]}], "\[FormalCapitalG]"}], "+", 
          RowBox[{
           FractionBox["2", "3"], "\[FormalCapitalH]"}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"273", "+", 
             RowBox[{"65", 
              SqrtBox["17"]}]}], "1152"], 
           RowBox[{"(", 
            RowBox[{
             SqrtBox["17"], "-", "4"}], ")"}], "\[FormalCapitalE]"}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"119", "-", 
             RowBox[{"261", 
              SqrtBox["17"]}]}], "1152"], 
           RowBox[{"(", 
            RowBox[{
             SqrtBox["17"], "-", "4"}], ")"}], "\[FormalCapitalF]"}]}], 
         ")"}]}], 
       RowBox[{"-", "\[FormalCapitalD]"}], 
       RowBox[{"-", "\[FormalCapitalH]"}], 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"57", "+", 
              RowBox[{"69", 
               SqrtBox["17"]}]}], "256"]}], "\[FormalCapitalC]"}], "+", 
          RowBox[{
           FractionBox["9", "4"], "\[FormalCapitalD]"}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"273", "+", 
             RowBox[{"65", 
              SqrtBox["17"]}]}], "256"], 
           RowBox[{"(", 
            RowBox[{
             SqrtBox["17"], "-", "4"}], ")"}], "\[FormalCapitalA]"}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"119", "-", 
             RowBox[{"261", 
              SqrtBox["17"]}]}], "256"], 
           RowBox[{"(", 
            RowBox[{
             SqrtBox["17"], "-", "4"}], ")"}], "\[FormalCapitalB]"}]}], 
         ")"}]}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.829967455440016*^9, 3.829967526940874*^9}, 
   3.8299677562047744`*^9, 3.829968606189952*^9, {3.829968655735061*^9, 
   3.829968693823438*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"455632bd-3216-4c0c-8db2-b1ac219ffd42"],

Cell["\<\
Once these empirical linear sum rules are formally proven, we can use the Gr\
\[ODoubleDot]bner basis to verify each of the two conjectural determinant \
formulae of Broadhurst, as below.\
\>", "Text",
 CellChangeTimes->{{3.829967758798644*^9, 
  3.8299678185102067`*^9}},ExpressionUUID->"5e9cf4a1-f670-4635-aa6d-\
a5d7058e303b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"PolynomialReduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox["17"], "-", "3"}], ")"}], 
     RowBox[{"Det", "[", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", 
               SqrtBox["17"]}], "-", "10"}], ")"}], "\[FormalCapitalA]"}], 
           "+", 
           RowBox[{"4", 
            SqrtBox["17"], "\[FormalCapitalC]"}]}], 
          RowBox[{"\[FormalCapitalA]", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21", 
               SqrtBox["17"]}], "-", "85"}], ")"}], "\[FormalCapitalB]"}], 
           "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox["17"], "+", "1"}], ")"}], "\[FormalCapitalC]"}]}]},
         {
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", 
               SqrtBox["17"]}], "-", "10"}], ")"}], "\[FormalCapitalE]"}], 
           "+", 
           RowBox[{"4", 
            SqrtBox["17"], "\[FormalCapitalG]"}]}], 
          RowBox[{"\[FormalCapitalE]", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21", 
               SqrtBox["17"]}], "-", "85"}], ")"}], "\[FormalCapitalF]"}], 
           "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox["17"], "+", "1"}], ")"}], "\[FormalCapitalG]"}]}]}
        }], ")"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "=", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox["17"], "-", "4"}], ")"}], "2"]}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", 
           StyleBox[
            SubscriptBox["\[Omega]", "e"],
            FontWeight->"Bold"], "]"}], ".", 
          TagBox[
           TagBox[GridBox[{
              {"0", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "259"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"70", "-", 
                    RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}]}], 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "13"}], "+", "u"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
                 SuperscriptBox["u", "2"]}]], 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["u", "2"]}]]}]},
              {
               FractionBox[
                RowBox[{"259", "+", 
                 RowBox[{"u", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "70"}], "+", 
                    RowBox[{"3", " ", "u"}]}], ")"}]}]}], 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "0", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["u", "2"]}]]}], "0"},
              {
               FractionBox[
                RowBox[{"13", "-", "u"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
                 SuperscriptBox["u", "2"]}]], 
               FractionBox["1", 
                RowBox[{"8", " ", 
                 SuperscriptBox["u", "2"]}]], "0", "0"},
              {
               FractionBox["1", 
                RowBox[{"8", " ", 
                 SuperscriptBox["u", "2"]}]], "0", "0", "0"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[2.0999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            Function[BoxForm`e$, 
             TableForm[BoxForm`e$]]],
           Function[BoxForm`e$, 
            TableForm[BoxForm`e$]]], ".", 
          StyleBox[
           SubscriptBox["\[Omega]", "e"],
           FontWeight->"Bold"]}], "-", 
         RowBox[{
          TagBox[GridBox[{
             {"0", 
              RowBox[{"-", 
               FractionBox["1", "12"]}], "0", 
              RowBox[{"-", 
               FractionBox["1", "12"]}]},
             {
              FractionBox["1", "12"], "0", "0", "0"},
             {"0", "0", "0", 
              RowBox[{"-", 
               FractionBox["3", "8"]}]},
             {
              FractionBox["1", "12"], "0", 
              FractionBox["3", "8"], "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[2.0999999999999996`]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}],
           Function[BoxForm`e$, 
            TableForm[BoxForm`e$]]], 
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["u", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "u"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"9", "-", "u"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"25", "-", "u"}], ")"}]}]]}]}]}], ",", 
       RowBox[{"Flatten", "[", 
        StyleBox[
         RowBox[{"(", GridBox[{
            {"\[FormalCapitalA]", "\[FormalCapitalE]"},
            {"\[FormalCapitalB]", "\[FormalCapitalF]"},
            {"\[FormalCapitalC]", "\[FormalCapitalG]"},
            {"\[FormalCapitalD]", "\[FormalCapitalH]"}
           }], ")"}],
         FontWeight->"Bold"], "]"}], ",", 
       RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], 
       ",", 
       RowBox[{"Method", "\[Rule]", "\"\<Buchberger\>\""}]}], "]"}], "//", 
     "FullSimplify"}], ",", 
    RowBox[{"Flatten", "[", 
     StyleBox[
      RowBox[{"(", GridBox[{
         {"\[FormalCapitalA]", "\[FormalCapitalE]"},
         {"\[FormalCapitalB]", "\[FormalCapitalF]"},
         {"\[FormalCapitalC]", "\[FormalCapitalG]"},
         {"\[FormalCapitalD]", "\[FormalCapitalH]"}
        }], ")"}],
      FontWeight->"Bold"], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.829967832895808*^9, 3.829967852209545*^9}, {
   3.829968032804141*^9, 3.829968032804141*^9}, 3.8299687066277666`*^9, {
   3.829968796599868*^9, 3.8299688062733955`*^9}, {3.8299689808688383`*^9, 
   3.8299689830921583`*^9}, 3.8299694790533805`*^9, {3.8299695683785396`*^9, 
   3.829969572019213*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"958fab47-3e54-4b8b-87c8-917e42911040"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "11755"}], "+", 
       RowBox[{"2851", " ", 
        SqrtBox["17"]}]}], "12480"], ",", 
     FractionBox[
      RowBox[{"2590608869", "-", 
       RowBox[{"628314941", " ", 
        SqrtBox["17"]}]}], "25774060"], ",", "0"}], "}"}], ",", 
   FractionBox["3", "16"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.829967853320529*^9, 3.829968750285696*^9, 3.829968851808745*^9, 
   3.8299690297559533`*^9, 3.829969524138838*^9, {3.829969554973056*^9, 
   3.8299695745348887`*^9}},
 CellLabel->
  "Out[162]=",ExpressionUUID->"e609e432-4f7e-42c1-a477-3489781d5721"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"PolynomialReduce", "[", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["17"], "-", "4"}], ")"}], 
     RowBox[{"Det", "[", 
      RowBox[{"(", GridBox[{
         {"\[FormalCapitalA]", 
          RowBox[{
           RowBox[{"81", "\[FormalCapitalA]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5542", "-", 
              RowBox[{"1341", 
               SqrtBox["17"]}]}], ")"}], "\[FormalCapitalB]"}], "+", 
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{"37", "-", 
              RowBox[{"12", 
               SqrtBox["17"]}]}], ")"}], "\[FormalCapitalC]"}], "+", 
           RowBox[{"136", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              SqrtBox["17"]}], ")"}], "\[FormalCapitalD]"}]}]},
         {"\[FormalCapitalE]", 
          RowBox[{
           RowBox[{"81", "\[FormalCapitalE]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5542", "-", 
              RowBox[{"1341", 
               SqrtBox["17"]}]}], ")"}], "\[FormalCapitalF]"}], "+", 
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{"37", "-", 
              RowBox[{"12", 
               SqrtBox["17"]}]}], ")"}], "\[FormalCapitalG]"}], "+", 
           RowBox[{"136", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              SqrtBox["17"]}], ")"}], "\[FormalCapitalH]"}]}]}
        }], ")"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "=", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox["17"], "-", "4"}], ")"}], "2"]}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", 
           StyleBox[
            SubscriptBox["\[Omega]", "e"],
            FontWeight->"Bold"], "]"}], ".", 
          TagBox[
           TagBox[GridBox[{
              {"0", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "259"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"70", "-", 
                    RowBox[{"3", " ", "u"}]}], ")"}], " ", "u"}]}], 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "13"}], "+", "u"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
                 SuperscriptBox["u", "2"]}]], 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["u", "2"]}]]}]},
              {
               FractionBox[
                RowBox[{"259", "+", 
                 RowBox[{"u", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "70"}], "+", 
                    RowBox[{"3", " ", "u"}]}], ")"}]}]}], 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u"}]], "0", 
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["u", "2"]}]]}], "0"},
              {
               FractionBox[
                RowBox[{"13", "-", "u"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", "u"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", "u"}], ")"}], " ", 
                 SuperscriptBox["u", "2"]}]], 
               FractionBox["1", 
                RowBox[{"8", " ", 
                 SuperscriptBox["u", "2"]}]], "0", "0"},
              {
               FractionBox["1", 
                RowBox[{"8", " ", 
                 SuperscriptBox["u", "2"]}]], "0", "0", "0"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[2.0999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            Function[BoxForm`e$, 
             TableForm[BoxForm`e$]]],
           Function[BoxForm`e$, 
            TableForm[BoxForm`e$]]], ".", 
          StyleBox[
           SubscriptBox["\[Omega]", "e"],
           FontWeight->"Bold"]}], "-", 
         RowBox[{
          TagBox[GridBox[{
             {"0", 
              RowBox[{"-", 
               FractionBox["1", "12"]}], "0", 
              RowBox[{"-", 
               FractionBox["1", "12"]}]},
             {
              FractionBox["1", "12"], "0", "0", "0"},
             {"0", "0", "0", 
              RowBox[{"-", 
               FractionBox["3", "8"]}]},
             {
              FractionBox["1", "12"], "0", 
              FractionBox["3", "8"], "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[2.0999999999999996`]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}],
           Function[BoxForm`e$, 
            TableForm[BoxForm`e$]]], 
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["u", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "u"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"9", "-", "u"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"25", "-", "u"}], ")"}]}]]}]}]}], ",", 
       RowBox[{"Flatten", "[", 
        StyleBox[
         RowBox[{"(", GridBox[{
            {"\[FormalCapitalA]", "\[FormalCapitalE]"},
            {"\[FormalCapitalB]", "\[FormalCapitalF]"},
            {"\[FormalCapitalC]", "\[FormalCapitalG]"},
            {"\[FormalCapitalD]", "\[FormalCapitalH]"}
           }], ")"}],
         FontWeight->"Bold"], "]"}], ",", 
       RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], 
       ",", 
       RowBox[{"Method", "\[Rule]", "\"\<Buchberger\>\""}]}], "]"}], "//", 
     "FullSimplify"}], ",", 
    RowBox[{"Flatten", "[", 
     StyleBox[
      RowBox[{"(", GridBox[{
         {"\[FormalCapitalA]", "\[FormalCapitalE]"},
         {"\[FormalCapitalB]", "\[FormalCapitalF]"},
         {"\[FormalCapitalC]", "\[FormalCapitalG]"},
         {"\[FormalCapitalD]", "\[FormalCapitalH]"}
        }], ")"}],
      FontWeight->"Bold"], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.829967862088498*^9, 3.829967872934669*^9}, {
   3.829968032804141*^9, 3.829968032819768*^9}, 3.8299687208468065`*^9, 
   3.82996888561642*^9, 3.82996898793583*^9, 3.829969494301132*^9, {
   3.829969578754429*^9, 3.8299695816815233`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"4426db57-c036-4788-adc0-96b393d381e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "118733"}], "+", 
       RowBox[{"28797", " ", 
        SqrtBox["17"]}]}], "16640"], ",", 
     FractionBox[
      RowBox[{"68171386877", "-", 
       RowBox[{"16533989925", " ", 
        SqrtBox["17"]}]}], "103096240"], ",", "0"}], "}"}], ",", 
   FractionBox["3", "16"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.829967874325287*^9, 3.8299687915578337`*^9, 3.8299689337392406`*^9, 
   3.829969072618622*^9, {3.8299695391136913`*^9, 3.82996958422206*^9}},
 CellLabel->
  "Out[163]=",ExpressionUUID->"1104110c-497f-4625-a35e-67ebecc29a95"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4.3. Alternative representations of de Rham matrices", "Subchapter",
 CellChangeTimes->{{3.8075233562483387`*^9, 
  3.8075233854131675`*^9}},ExpressionUUID->"60448a00-ab9c-4086-b78b-\
ce9dc1ffd7f7"],

Cell["Here we check some special cases of Proposition 4.6.", "Text",
 CellChangeTimes->{{3.8119982766451855`*^9, 3.8119982926633515`*^9}, 
   3.830147350452222*^9},ExpressionUUID->"d52d92b8-8174-4112-b213-\
289118c1741f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "u", "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.8299663830858684`*^9},ExpressionUUID->"9463bba3-bb22-4a68-a008-\
9b5f1f9619f9"],

Cell[CellGroupData[{

Cell[TextData[{
 "Representations as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "\[Rule]", 
    SuperscriptBox["1", "-"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5ae81b69-3d34-4d20-b5de-743752174436"]
}], "Subsection",
 CellChangeTimes->{{3.812015308448984*^9, 3.812015330103798*^9}, {
  3.8120154207388353`*^9, 3.8120154213325915`*^9}, {3.8120161617478523`*^9, 
  3.812016164107255*^9}},ExpressionUUID->"9c27da05-aaab-4707-981a-\
9327a51fdd12"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "2"}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"j", "=", "1"}], "k"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "j"}], ")"}], "2"], "-", "1"}], ")"}]}], 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "1"}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"k", "-", "1"}]]}]], 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Inverse", "[", 
        RowBox[{"\[CurlyTheta]mat", "[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], "]"}], ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Inverse", "[", 
        RowBox[{"\[Beta]", "[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], "]"}], ".", 
      RowBox[{"VVmat", "[", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"\[Beta]", "[", 
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"\[CurlyTheta]mat", "[", 
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}]}], "//.", 
    RowBox[{"u", "\[Rule]", "1"}]}], "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.8119959295993834`*^9, 3.811995944971244*^9}, 
   3.8119965330342913`*^9, {3.812014284016822*^9, 3.812014374530553*^9}, 
   3.8120148898150663`*^9, {3.827928400752486*^9, 3.827928401988123*^9}, {
   3.8279284862147937`*^9, 3.827928488576398*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"438ec862-a7f2-4321-aeb5-d3955c4f4d17"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["13", "50"], 
     FractionBox["9", "16"], "0"},
    {
     FractionBox["9", "16"], "0", "0"},
    {"0", "0", 
     FractionBox["9", "16"]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.812014891315015*^9, 3.827928491257674*^9},
 CellLabel->
  "Out[185]//TableForm=",ExpressionUUID->"a66bdf23-f3c3-4417-b598-\
696ef34c421e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "1"}]], ")"}], "2"], 
         RowBox[{"deRhamList", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}], "0"},
       {"0", 
        RowBox[{"deRhamList", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "3"}], "]"}], "]"}]}
      }], "\[NoBreak]", ")"}], "]"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.8120143843599277`*^9, 3.812014455038021*^9}, {
  3.8279284952983274`*^9, 3.8279285031186485`*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"d20b80b5-d4e3-44fd-9de0-59bbad4fc0be"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0"},
    {"0", "0", "0"},
    {"0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8120148916744113`*^9, 3.8279285038373775`*^9},
 CellLabel->
  "Out[186]//TableForm=",ExpressionUUID->"bb9047ea-8314-49c2-8691-\
dc941798fa9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"j", "=", "1"}], "k"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "j"}], ")"}], "2"], "-", "1"}], ")"}]}], 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "1"}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"k", "-", "1"}]]}]], 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Inverse", "[", 
        RowBox[{"\[CurlyTheta]mat", "[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], "]"}], ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Inverse", "[", 
        RowBox[{"\[Beta]", "[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], "]"}], ".", 
      RowBox[{"VVmat", "[", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"\[Beta]", "[", 
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"\[CurlyTheta]mat", "[", 
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}]}], "//.", 
    RowBox[{"u", "\[Rule]", "1"}]}], "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.8119959295993834`*^9, 3.811995944971244*^9}, 
   3.8119965330342913`*^9, {3.812014284016822*^9, 3.812014374530553*^9}, 
   3.827928515983898*^9},
 CellLabel->
  "In[187]:=",ExpressionUUID->"bee97b5f-f850-460a-9e98-ae488a53f69d"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["51", "196"], 
     FractionBox["2589", "392"], 
     FractionBox["225", "64"], "0", "0"},
    {
     FractionBox["2589", "392"], 
     FractionBox["225", "64"], "0", "0", "0"},
    {
     FractionBox["225", "64"], "0", "0", "0", "0"},
    {"0", "0", "0", 
     FractionBox["13", "8"], 
     FractionBox["225", "64"]},
    {"0", "0", "0", 
     FractionBox["225", "64"], "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8120143610338335`*^9, 3.8120143779848375`*^9}, 
   3.827928518173626*^9},
 CellLabel->
  "Out[187]//TableForm=",ExpressionUUID->"6647dd9d-accf-4a6f-887d-\
189dfdea46e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "1"}]], ")"}], "2"], 
         RowBox[{"deRhamList", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}], "0"},
       {"0", 
        RowBox[{"deRhamList", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "3"}], "]"}], "]"}]}
      }], "\[NoBreak]", ")"}], "]"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.8120143843599277`*^9, 3.812014455038021*^9}, 
   3.827928524834962*^9},
 CellLabel->
  "In[188]:=",ExpressionUUID->"27906863-91c4-4855-a84e-2c2b59b92aba"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.812014455272398*^9, 3.8279285257279186`*^9},
 CellLabel->
  "Out[188]//TableForm=",ExpressionUUID->"e1f1d464-bb1a-47fd-9401-\
833de047bf82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "2"}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Inverse", "[", 
      RowBox[{"\[CurlyTheta]mat", "[", 
       RowBox[{"2", "k"}], "]"}], "]"}], "]"}], ".", 
    RowBox[{"\[CurlyRho]mat", "[", "k", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"2", "k"}], "]"}], "]"}], "]"}], ".", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u", "k"], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"j", "=", "1"}], 
              RowBox[{"k", "+", "1"}]], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "j"}], "-", "1"}], ")"}], "2"], "-", "u"}], 
              ")"}]}]}], ")"}], 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "2"}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"k", "-", "1"}]]}]], 
         RowBox[{"VVmat", "[", 
          RowBox[{"2", "k"}], "]"}]}], "]"}], ".", 
       RowBox[{"Inverse", "[", 
        RowBox[{"\[Beta]", "[", 
         RowBox[{"2", "k"}], "]"}], "]"}]}], "//.", 
      RowBox[{"u", "\[Rule]", "1"}]}], ")"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"\[CurlyRho]mat", "[", "k", "]"}], "]"}], ".", 
    RowBox[{"Inverse", "[", 
     RowBox[{"\[CurlyTheta]mat", "[", 
      RowBox[{"2", "k"}], "]"}], "]"}]}], "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{
  3.8119966448592978`*^9, {3.8119967383957295`*^9, 3.8119967611106043`*^9}, {
   3.8119968241341796`*^9, 3.8119968303217497`*^9}, {3.8119970487745695`*^9, 
   3.8119970740694513`*^9}, {3.8119971523571076`*^9, 3.811997189372992*^9}, 
   3.8119972521165237`*^9, {3.8120144711911807`*^9, 3.8120145323771257`*^9}, {
   3.812014597426566*^9, 3.812014605909013*^9}, 3.8120149022055364`*^9, {
   3.827928531446101*^9, 3.827928542429735*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"6f9727c3-3f84-44f2-981c-93f7fcc476df"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     RowBox[{"-", "2"}], "0"},
    {"2", "0", "0"},
    {"0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8120149040804887`*^9, 3.8279285456602345`*^9},
 CellLabel->
  "Out[189]//TableForm=",ExpressionUUID->"55a282ed-f9fd-40f6-abe4-\
38a43aea62e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", 
            RowBox[{"k", "+", "1"}]], ")"}], "2"], 
         RowBox[{"deRhamList", "[", 
          RowBox[{"[", 
           RowBox[{"2", "k"}], "]"}], "]"}]}], "0"},
       {"0", 
        RowBox[{"deRhamList", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "2"}], "]"}], "]"}]}
      }], "\[NoBreak]", ")"}], "]"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.812014620445238*^9, 3.8120146312092085`*^9}, {
  3.8279285519069014`*^9, 3.8279285590013385`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"3aaa756e-8b41-4241-bd02-a9f26893fcbc"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0"},
    {"0", "0", "0"},
    {"0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.812014904143014*^9, 3.8279285594074864`*^9},
 CellLabel->
  "Out[190]//TableForm=",ExpressionUUID->"3d28857a-240a-4333-8245-\
965016e195e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Inverse", "[", 
      RowBox[{"\[CurlyTheta]mat", "[", 
       RowBox[{"2", "k"}], "]"}], "]"}], "]"}], ".", 
    RowBox[{"\[CurlyRho]mat", "[", "k", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"2", "k"}], "]"}], "]"}], "]"}], ".", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u", "k"], 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"j", "=", "1"}], 
              RowBox[{"k", "+", "1"}]], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "j"}], "-", "1"}], ")"}], "2"], "-", "u"}], 
              ")"}]}]}], ")"}], 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "2"}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"k", "-", "1"}]]}]], 
         RowBox[{"VVmat", "[", 
          RowBox[{"2", "k"}], "]"}]}], "]"}], ".", 
       RowBox[{"Inverse", "[", 
        RowBox[{"\[Beta]", "[", 
         RowBox[{"2", "k"}], "]"}], "]"}]}], "//.", 
      RowBox[{"u", "\[Rule]", "1"}]}], ")"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"\[CurlyRho]mat", "[", "k", "]"}], "]"}], ".", 
    RowBox[{"Inverse", "[", 
     RowBox[{"\[CurlyTheta]mat", "[", 
      RowBox[{"2", "k"}], "]"}], "]"}]}], "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{
  3.8119966448592978`*^9, {3.8119967383957295`*^9, 3.8119967611106043`*^9}, {
   3.8119968241341796`*^9, 3.8119968303217497`*^9}, {3.8119970487745695`*^9, 
   3.8119970740694513`*^9}, {3.8119971523571076`*^9, 3.811997189372992*^9}, 
   3.8119972521165237`*^9, {3.8120144711911807`*^9, 3.8120145323771257`*^9}, {
   3.812014597426566*^9, 3.812014605909013*^9}, 3.8279285660984945`*^9},
 CellLabel->
  "In[191]:=",ExpressionUUID->"7f4cf4a6-6b98-4668-8e8a-2fc301e823b1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     RowBox[{"-", "18"}], 
     RowBox[{"-", "36"}], "0", "0"},
    {"18", "0", "0", "0", "0"},
    {"36", "0", "0", "0", "0"},
    {"0", "0", "0", "0", 
     RowBox[{"-", "18"}]},
    {"0", "0", "0", "18", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.812014584667042*^9, 3.812014621023352*^9}, 
   3.8279285696065893`*^9},
 CellLabel->
  "Out[191]//TableForm=",ExpressionUUID->"916ed9e9-9f02-4045-833e-\
e20f255ad703"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", 
            RowBox[{"k", "+", "1"}]], ")"}], "2"], 
         RowBox[{"deRhamList", "[", 
          RowBox[{"[", 
           RowBox[{"2", "k"}], "]"}], "]"}]}], "0"},
       {"0", 
        RowBox[{"deRhamList", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "2"}], "]"}], "]"}]}
      }], "\[NoBreak]", ")"}], "]"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.812014620445238*^9, 3.8120146312092085`*^9}, 
   3.827928572362421*^9},
 CellLabel->
  "In[192]:=",ExpressionUUID->"c7e68f59-855f-4cef-9997-07cc82712a71"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8120146357716923`*^9, 3.8279285729741087`*^9},
 CellLabel->
  "Out[192]//TableForm=",ExpressionUUID->"a161cf49-1fe5-4934-8838-\
6a2a493ddb1c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Representations as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "\[Rule]", 
    SuperscriptBox["0", "+"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fa211dc5-7afe-4e76-b4b7-e4ddedf87080"]
}], "Subsection",
 CellChangeTimes->{{3.812015308448984*^9, 3.812015368934622*^9}, {
   3.8120154050670533`*^9, 3.81201541364507*^9}, 
   3.8120161714823403`*^9},ExpressionUUID->"ee5d4bed-a4d4-4e53-9c63-\
517b03c2567f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptB]0mD", "[", 
   RowBox[{"m_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"m", "+", "2", "-", "a", "-", "b"}], 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"m", "-", "1"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"a", "-", "1", "+", 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"m", "+", "2", "-", "a", "-", "b"}], "2"], "]"}], "+", 
       RowBox[{"Floor", "[", 
        FractionBox[
         RowBox[{"m", "-", "1"}], "2"], "]"}]}]]}]], 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "+", "1", "-", "a"}], ")"}], "!"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "+", "1", "-", "b"}], ")"}], "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", "+", "3", "-", "a", "-", "b"}], ")"}], "!"}]], 
   RowBox[{"BernoulliB", "[", 
    RowBox[{"m", "+", "3", "-", "a", "-", "b"}], "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"m", "+", "2", "-", "a", "-", "b"}]], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"a", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"m", "+", "2", "-", "a", "-", "b"}]], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"b", ",", "1"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellLabel->
  "In[193]:=",ExpressionUUID->"ec239c15-a110-4f99-9536-bf3208f4d324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Betti0", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"Floor", "[", 
        FractionBox["m", "2"], "]"}], "+", "1"}]], 
     RowBox[{"\[ScriptB]0mD", "[", 
      RowBox[{
       RowBox[{"m", "+", "1"}], ",", "a", ",", "b"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.81201644256291*^9, 3.8120164458714647`*^9}, {
  3.8120164948418303`*^9, 3.812016509070405*^9}, {3.8120169493119507`*^9, 
  3.8120169514838505`*^9}, {3.8279285970550776`*^9, 3.8279286021575737`*^9}, {
  3.8279286517008343`*^9, 3.8279286790985093`*^9}, {3.827928721926754*^9, 
  3.827928764108277*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"cc3a4288-f472-4cc7-b565-aebc311568eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P0mat", "[", "m_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"b", "-", "1"}]], 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        FractionBox[
         RowBox[{"m", "+", "3"}], "2"], "-", "a"}]]], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"a", ",", "1"}], "]"}]}], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"K0", "[", "t", "]"}], 
             RowBox[{"m", "+", "2"}]], 
            RowBox[{"m", "+", "2"}]]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"I0", "[", "t", "]"}], "a"], 
           SuperscriptBox[
            RowBox[{"K0", "[", "t", "]"}], 
            RowBox[{"m", "+", "2", "-", "a"}]], 
           RowBox[{"Log", "[", "t", "]"}]}]}], ")"}], 
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"2", "b"}], "-", "1"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "20"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
       RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8279288599909835`*^9, 3.82792895162469*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"0c8f7d12-ca85-4790-b1f3-75cc925d9b3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "2"}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "3"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"]}]], 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Inverse", "[", 
          RowBox[{"Transpose", "[", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"2", "k"}], "]"}], "]"}], "]"}], ".", 
         RowBox[{"VVmat", "[", 
          RowBox[{"2", "k"}], "]"}], ".", 
         RowBox[{"Inverse", "[", 
          RowBox[{"\[Beta]", "[", 
           RowBox[{"2", "k"}], "]"}], "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "k"], 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"j", "=", "1"}], 
           RowBox[{"k", "+", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "j"}], "-", "1"}], ")"}], "2"], "-", "u"}], 
           ")"}]}]}], ")"}]}], "]"}]}], "//.", 
    RowBox[{"u", "\[Rule]", "0"}]}], "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.812015155003651*^9, 3.812015163036333*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"0dea3213-af45-45f5-a96a-c7f0dc22e446"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", 
     RowBox[{"-", 
      FractionBox["13", "8"]}], 
     RowBox[{"-", 
      FractionBox["225", "64"]}]},
    {"0", "0", 
     RowBox[{"-", 
      FractionBox["225", "64"]}], "0"},
    {
     FractionBox["13", "8"], 
     FractionBox["225", "64"], "0", "0"},
    {
     FractionBox["225", "64"], "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8120151647709465`*^9, 3.8120165213746433`*^9, 
  3.812016988992734*^9, 3.8279290254987683`*^9},
 CellLabel->
  "Out[201]//TableForm=",ExpressionUUID->"2ccd3a7b-f736-4779-a276-\
c938dcd3d569"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         RowBox[{"deRhamList", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}]},
       {
        RowBox[{"deRhamList", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], "0"}
      }], "\[NoBreak]", ")"}], "]"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.8120151893748407`*^9, 3.8120151980481963`*^9}, {
  3.8279290044586067`*^9, 3.8279290141655316`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"4c0d1e86-ecb1-4061-b005-b45a59cf0be9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0", "0"},
    {"0", "0", "0", "0"},
    {"0", "0", "0", "0"},
    {"0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.81201519839189*^9, {3.827929014759257*^9, 3.8279290261237793`*^9}},
 CellLabel->
  "Out[202]//TableForm=",ExpressionUUID->"c8d6c299-7377-44bd-8055-\
b78aba0e7f5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Pmat", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", GridBox[{
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[2.0999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Pmat", "[", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}], "-", 
    RowBox[{"\[Pi]", "\[VeryThinSpace]", 
     RowBox[{"Betti0", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}], "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"P0mat", "[", 
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", 
       RowBox[{"deRhamList", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Pmat", "[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Pmat", "[", 
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", 
       RowBox[{"deRhamList", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"P0mat", "[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}]}], ")"}]}], "//", 
   "TableForm"}], "]"}]], "Input",
 CellChangeTimes->{
  3.812016993352228*^9, {3.827929031106252*^9, 3.82792909143845*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"87107118-2832-4932-a27e-9b5343a0ae57"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0"},
    {"0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.812016998915963*^9, {3.8279290848794346`*^9, 3.827929096616852*^9}},
 CellLabel->
  "Out[204]//TableForm=",ExpressionUUID->"1ea2c7a2-9040-43db-8cdb-\
c46f6fafcca6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "3"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"]}]], 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Inverse", "[", 
          RowBox[{"Transpose", "[", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"2", "k"}], "]"}], "]"}], "]"}], ".", 
         RowBox[{"VVmat", "[", 
          RowBox[{"2", "k"}], "]"}], ".", 
         RowBox[{"Inverse", "[", 
          RowBox[{"\[Beta]", "[", 
           RowBox[{"2", "k"}], "]"}], "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "k"], 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"j", "=", "1"}], 
           RowBox[{"k", "+", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "j"}], "-", "1"}], ")"}], "2"], "-", "u"}], 
           ")"}]}]}], ")"}]}], "]"}]}], "//.", 
    RowBox[{"u", "\[Rule]", "0"}]}], "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.812015155003651*^9, 3.812015163036333*^9}, 
   3.812015235980022*^9},
 CellLabel->
  "In[205]:=",ExpressionUUID->"5a76b639-a9de-48b4-aa80-d66d916d51d7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0", 
     RowBox[{"-", 
      FractionBox["51", "16"]}], 
     RowBox[{"-", 
      FractionBox["2589", "32"]}], 
     RowBox[{"-", 
      FractionBox["11025", "256"]}]},
    {"0", "0", "0", 
     RowBox[{"-", 
      FractionBox["2589", "32"]}], 
     RowBox[{"-", 
      FractionBox["11025", "256"]}], "0"},
    {"0", "0", "0", 
     RowBox[{"-", 
      FractionBox["11025", "256"]}], "0", "0"},
    {
     FractionBox["51", "16"], 
     FractionBox["2589", "32"], 
     FractionBox["11025", "256"], "0", 
     FractionBox["3229", "32"], "0"},
    {
     FractionBox["2589", "32"], 
     FractionBox["11025", "256"], "0", 
     RowBox[{"-", 
      FractionBox["3229", "32"]}], "0", "0"},
    {
     FractionBox["11025", "256"], "0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8120151647709465`*^9, 3.81201524784905*^9, 
  3.8120167313496227`*^9, 3.827929108836851*^9},
 CellLabel->
  "Out[205]//TableForm=",ExpressionUUID->"762b38d3-6fbd-4483-aeb9-\
44f680d56882"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         RowBox[{"deRhamList", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}]},
       {
        RowBox[{"deRhamList", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], "0"}
      }], "\[NoBreak]", ")"}], "]"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.8120151893748407`*^9, 3.8120151980481963`*^9}, 
   3.8279291198569417`*^9},
 CellLabel->
  "In[206]:=",ExpressionUUID->"d6d711bc-48b3-4009-87ee-0350bf452175"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", 
     FractionBox["3229", "32"], "0"},
    {"0", "0", "0", 
     RowBox[{"-", 
      FractionBox["3229", "32"]}], "0", "0"},
    {"0", "0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8120167314121237`*^9, 3.8279291207967577`*^9},
 CellLabel->
  "Out[206]//TableForm=",ExpressionUUID->"ca31581c-6ee5-46e9-abf0-\
64ee46a74f74"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8120167141479397`*^9, 
  3.81201673411535*^9}},ExpressionUUID->"02008e85-5d70-4118-9d2b-\
5e42c254c455"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Pmat", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", GridBox[{
       {"0", 
        FractionBox["3229", "32"], "0"},
       {
        RowBox[{"-", 
         FractionBox["3229", "32"]}], "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[2.0999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Pmat", "[", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}], "-", 
    RowBox[{"\[Pi]", "\[VeryThinSpace]", 
     RowBox[{"Betti0", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}], "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"P0mat", "[", 
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", 
       RowBox[{"deRhamList", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Pmat", "[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Pmat", "[", 
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", 
       RowBox[{"deRhamList", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"P0mat", "[", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}]}], ")"}]}], "//", 
   "TableForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.812016725672244*^9, 3.8120168223040476`*^9}, 
   3.8120168653531895`*^9, {3.812016937193637*^9, 3.812016972718047*^9}, {
   3.827929129197456*^9, 3.827929153551324*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"5540dc96-7a57-4849-9855-da2364a41704"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0"},
    {"0", "0", "0"},
    {"0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8279291634023256`*^9},
 CellLabel->
  "Out[207]//TableForm=",ExpressionUUID->"150c3564-e2fb-4207-8e3e-\
fa9bef1d8799"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPsi]mat", "[", "k_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"1", "\[LessEqual]", "a", "\[LessEqual]", "k"}], ",", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"a", ",", "b"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"a", ",", "k"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"a", ",", 
        RowBox[{"b", "+", "1"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "2"}]}], "}"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[208]:=",ExpressionUUID->"ec94966e-ca23-49cb-a690-25e25888543c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "3"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"]}]], 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"\[CapitalPsi]mat", "[", "k", "]"}], "]"}], ".", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"Transpose", "[", 
            RowBox[{"\[Beta]", "[", 
             RowBox[{
              RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], "]"}], ".", 
          RowBox[{"VVmat", "[", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", 
          RowBox[{"Inverse", "[", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{
             RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "k"], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"j", "=", "1"}], "k"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "j"}], ")"}], "2"], "-", "u"}], ")"}]}]}], 
         ")"}]}], "]"}], ".", 
      RowBox[{"\[CapitalPsi]mat", "[", "k", "]"}]}]}], "//.", 
    RowBox[{"u", "\[Rule]", "0"}]}], "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{
  3.812015573835141*^9, {3.812015628277562*^9, 3.8120156814283924`*^9}, {
   3.812015824574541*^9, 3.812015824746417*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"406f80fb-67b1-423f-b847-1d4accda624a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0", "18"},
    {"0", "0", 
     RowBox[{"-", "18"}], "0"},
    {"0", 
     RowBox[{"-", "18"}], 
     RowBox[{"-", 
      FractionBox["59", "8"]}], 
     RowBox[{"-", "18"}]},
    {"18", "0", 
     RowBox[{"-", "18"}], "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8120156533869915`*^9, 3.8120156849752398`*^9, {3.8120158185119004`*^9, 
   3.812015828153947*^9}, 3.8279291957186947`*^9},
 CellLabel->
  "Out[209]//TableForm=",ExpressionUUID->"f2202f50-9628-4945-a850-\
f110f6c8d056"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         RowBox[{"deRhamList", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "2"}], "]"}], "]"}]}]},
       {
        RowBox[{"deRhamList", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "2"}], "]"}], "]"}], "0"}
      }], "\[NoBreak]", ")"}], "]"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.812015810398746*^9, 3.8120158134782505`*^9}, {
  3.8279291975375433`*^9, 3.827929213398636*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"2d7d471c-74b3-48e6-a377-26e07bab6b14"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0", "0"},
    {"0", "0", "0", "0"},
    {"0", "0", 
     RowBox[{"-", 
      FractionBox["59", "8"]}], 
     RowBox[{"-", "18"}]},
    {"0", "0", 
     RowBox[{"-", "18"}], "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8120158059006095`*^9, 3.812015828200841*^9}, 
   3.8279292143360224`*^9},
 CellLabel->
  "Out[210]//TableForm=",ExpressionUUID->"88592daf-2e4c-41f2-b237-\
5efa46565352"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "2"}], ";", 
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Pmat", "[", 
        RowBox[{"2", "k"}], "]"}], ".", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["59", "8"]}], 
          RowBox[{"-", "18"}]},
         {
          RowBox[{"-", "18"}], "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[2.0999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Pmat", "[", 
         RowBox[{"2", "k"}], "]"}], "]"}]}], "-", 
      RowBox[{"\[Pi]", "\[VeryThinSpace]", 
       RowBox[{"Betti0", "[", 
        RowBox[{"2", "k"}], "]"}]}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"P0mat", "[", 
          RowBox[{"2", "k"}], "]"}], ".", 
         RowBox[{"deRhamList", "[", 
          RowBox[{"[", 
           RowBox[{"2", "k"}], "]"}], "]"}], ".", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Pmat", "[", 
           RowBox[{"2", "k"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Pmat", "[", 
          RowBox[{"2", "k"}], "]"}], ".", 
         RowBox[{"deRhamList", "[", 
          RowBox[{"[", 
           RowBox[{"2", "k"}], "]"}], "]"}], ".", 
         RowBox[{"Transpose", "[", 
          RowBox[{"P0mat", "[", 
           RowBox[{"2", "k"}], "]"}], "]"}]}]}], ")"}]}], ")"}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.812017164324942*^9, 3.812017205059665*^9}, {
  3.812017235123953*^9, 3.812017264813888*^9}, {3.8120173145005045`*^9, 
  3.812017346831402*^9}, {3.812017481347149*^9, 3.812017486597208*^9}, {
  3.812021548254013*^9, 3.8120215661997757`*^9}, {3.8279292182699976`*^9, 
  3.827929258212559*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"f19205d0-f05e-468d-95c6-e9de9630fce0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0"},
    {"0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.812017198559572*^9, 3.8120172090225277`*^9}, {
   3.81201725219*^9, 3.8120172687213607`*^9}, {3.8120173179736443`*^9, 
   3.8120173506282597`*^9}, {3.8120174726779795`*^9, 3.8120174901440563`*^9}, 
   3.812021570387286*^9, 3.8279292631141157`*^9},
 CellLabel->
  "Out[211]//TableForm=",ExpressionUUID->"e5b990c0-7145-4e98-9df9-\
15751606c842"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "3"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"]}]], 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"\[CapitalPsi]mat", "[", "k", "]"}], "]"}], ".", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"Transpose", "[", 
            RowBox[{"\[Beta]", "[", 
             RowBox[{
              RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], "]"}], ".", 
          RowBox[{"VVmat", "[", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "1"}], "]"}], ".", 
          RowBox[{"Inverse", "[", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{
             RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "k"], 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"j", "=", "1"}], "k"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "j"}], ")"}], "2"], "-", "u"}], ")"}]}]}], 
         ")"}]}], "]"}], ".", 
      RowBox[{"\[CapitalPsi]mat", "[", "k", "]"}]}]}], "//.", 
    RowBox[{"u", "\[Rule]", "0"}]}], "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{
  3.812015573835141*^9, {3.812015628277562*^9, 3.8120156814283924`*^9}, {
   3.812015824574541*^9, 3.812015824746417*^9}, 3.8120158721928635`*^9},
 CellLabel->
  "In[212]:=",ExpressionUUID->"edb418de-905b-4eb7-9866-a4afa339ab30"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0", "0", "288", "576"},
    {"0", "0", "0", 
     RowBox[{"-", "288"}], "0", "0"},
    {"0", "0", "0", 
     RowBox[{"-", "576"}], "0", "0"},
    {"0", 
     RowBox[{"-", "288"}], 
     RowBox[{"-", "576"}], 
     RowBox[{"-", 
      FractionBox["141", "8"]}], 
     RowBox[{"-", "493"}], 
     RowBox[{"-", "288"}]},
    {"288", "0", "0", 
     RowBox[{"-", "493"}], 
     RowBox[{"-", "288"}], "0"},
    {"576", "0", "0", 
     RowBox[{"-", "288"}], "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8120156533869915`*^9, 3.8120156849752398`*^9, {3.8120158185119004`*^9, 
   3.812015828153947*^9}, 3.8120159201115875`*^9, 3.8279293415196843`*^9},
 CellLabel->
  "Out[212]//TableForm=",ExpressionUUID->"870e5477-caa2-43be-9e6e-\
0b18f51a756c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         RowBox[{"deRhamList", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "2"}], "]"}], "]"}]}]},
       {
        RowBox[{"deRhamList", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "2"}], "]"}], "]"}], "0"}
      }], "\[NoBreak]", ")"}], "]"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.812015810398746*^9, 3.8120158134782505`*^9}, 
   3.827929348428934*^9},
 CellLabel->
  "In[213]:=",ExpressionUUID->"a39a8993-93dd-429c-8f99-cdcf033e20c6"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", 
     RowBox[{"-", 
      FractionBox["141", "8"]}], 
     RowBox[{"-", "493"}], 
     RowBox[{"-", "288"}]},
    {"0", "0", "0", 
     RowBox[{"-", "493"}], 
     RowBox[{"-", "288"}], "0"},
    {"0", "0", "0", 
     RowBox[{"-", "288"}], "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8120158059006095`*^9, 3.812015828200841*^9}, 
   3.8120159201897316`*^9, 3.8279293493866444`*^9},
 CellLabel->
  "Out[213]//TableForm=",ExpressionUUID->"b51ddc3d-7b30-47a5-bde7-\
651c4be507ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";", 
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Pmat", "[", 
        RowBox[{"2", "k"}], "]"}], ".", GridBox[{
         {
          RowBox[{"-", 
           FractionBox["141", "8"]}], 
          RowBox[{"-", "493"}], 
          RowBox[{"-", "288"}]},
         {
          RowBox[{"-", "493"}], 
          RowBox[{"-", "288"}], "0"},
         {
          RowBox[{"-", "288"}], "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[2.0999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Pmat", "[", 
         RowBox[{"2", "k"}], "]"}], "]"}]}], "-", 
      RowBox[{"\[Pi]", "\[VeryThinSpace]", 
       RowBox[{"Betti0", "[", 
        RowBox[{"2", "k"}], "]"}]}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"P0mat", "[", 
          RowBox[{"2", "k"}], "]"}], ".", 
         RowBox[{"deRhamList", "[", 
          RowBox[{"[", 
           RowBox[{"2", "k"}], "]"}], "]"}], ".", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Pmat", "[", 
           RowBox[{"2", "k"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Pmat", "[", 
          RowBox[{"2", "k"}], "]"}], ".", 
         RowBox[{"deRhamList", "[", 
          RowBox[{"[", 
           RowBox[{"2", "k"}], "]"}], "]"}], ".", 
         RowBox[{"Transpose", "[", 
          RowBox[{"P0mat", "[", 
           RowBox[{"2", "k"}], "]"}], "]"}]}]}], ")"}]}], ")"}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.812017506509555*^9, 3.812017527044146*^9}, {
  3.812018033064699*^9, 3.8120180386948175`*^9}, {3.812021591978695*^9, 
  3.8120216330129824`*^9}, {3.827929363614709*^9, 3.827929373109776*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"5e0f9c9f-f871-457f-a066-167dc770ba19"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0", "0"},
    {"0", "0", "0"},
    {"0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8120175154473667`*^9, 3.8120175338097963`*^9}, 
   3.812018045569821*^9, {3.812021600980014*^9, 3.8120216401800947`*^9}, 
   3.8279293821529274`*^9},
 CellLabel->
  "Out[214]//TableForm=",ExpressionUUID->"96415989-ab88-4044-9d9f-\
1b9da3fff8b8"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1174, 748},
WindowMargins->{{28, Automatic}, {-19, Automatic}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 212, 4, 156, "Title",ExpressionUUID->"2a467beb-394e-49f2-9104-bf728fbe88a2"],
Cell[795, 28, 160, 3, 53, "Subtitle",ExpressionUUID->"a2e0b5bf-86b4-458a-9820-aaedc5f1a931"],
Cell[958, 33, 807, 13, 78, "Text",ExpressionUUID->"152c8da3-83c8-41b4-9027-3863f845962f"],
Cell[1768, 48, 714, 12, 78, "Text",ExpressionUUID->"c15fea3a-53ea-486e-ad55-267beaa77bbe"],
Cell[CellGroupData[{
Cell[2507, 64, 243, 4, 67, "Chapter",ExpressionUUID->"79ffd23e-c6d8-4107-8762-79fb642127b6"],
Cell[2753, 70, 264, 6, 34, "Text",ExpressionUUID->"7ea99af1-35af-4478-a8e7-03a6a9f34536"],
Cell[3020, 78, 246, 5, 34, "Text",ExpressionUUID->"9452c25b-cda5-446e-a102-502e89c704f2"],
Cell[3269, 85, 327, 6, 34, "Text",ExpressionUUID->"d3b228dd-dba6-4d05-8aac-de1f6c366342"],
Cell[CellGroupData[{
Cell[3621, 95, 165, 3, 67, "Section",ExpressionUUID->"8c6d579a-d1b3-41ac-b059-fddef4e51fd3"],
Cell[3789, 100, 1008, 28, 124, "Input",ExpressionUUID->"fecb6197-cb5c-499d-b11a-e3acd2d5916c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4834, 133, 592, 15, 67, "Section",ExpressionUUID->"dc61aeff-7a63-4932-8127-2db465ec8025"],
Cell[5429, 150, 1046, 32, 53, "Input",ExpressionUUID->"00ebe9d8-5c7c-4e40-bcb4-ba6eaf1f0e71"],
Cell[6478, 184, 1038, 30, 65, "Input",ExpressionUUID->"b05d0401-8391-41c5-8a7f-9916399fd405"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7553, 219, 934, 28, 84, "Section",ExpressionUUID->"b49aac3a-e5c8-4bdd-879a-9cba298b97f8"],
Cell[8490, 249, 2727, 80, 105, "Input",ExpressionUUID->"3ce000ba-e48e-438b-ad53-680e0d99f1e5"],
Cell[11220, 331, 2831, 81, 105, "Input",ExpressionUUID->"d9550907-1a6d-4e7f-9dfb-8993c4a92ac7"],
Cell[14054, 414, 786, 17, 28, "Input",ExpressionUUID->"37dff046-2105-429c-94bc-9ad8fc787713"],
Cell[14843, 433, 779, 16, 28, "Input",ExpressionUUID->"2abacbfc-7947-40bc-9c59-362a07f32cf9"],
Cell[15625, 451, 1239, 32, 48, "Input",ExpressionUUID->"a1e38f46-0255-45b1-94cd-f3050e217b4b"],
Cell[CellGroupData[{
Cell[16889, 487, 725, 20, 48, "Input",ExpressionUUID->"54a5e7bf-4701-49ed-ab3b-2c3f4024804f"],
Cell[17617, 509, 789, 13, 52, "Output",ExpressionUUID->"dca5797b-04e9-4d7a-87cb-36b09caf3450"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18455, 528, 379, 11, 67, "Section",ExpressionUUID->"ea5acb93-8a0b-4d67-80e5-98538310c6f7"],
Cell[18837, 541, 3177, 95, 167, "Input",ExpressionUUID->"ab57f937-883c-405b-ab2b-7ba367ead337"],
Cell[22017, 638, 3847, 113, 158, "Input",ExpressionUUID->"41d81f2e-ca6f-4fbe-a163-98580d069825"],
Cell[25867, 753, 2225, 71, 105, "Input",ExpressionUUID->"99b24181-eebc-4449-a24b-03dfa07db2fc"],
Cell[28095, 826, 667, 20, 46, "Input",ExpressionUUID->"131fb263-9b0a-4073-83de-1407b003c793"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28811, 852, 345, 10, 67, "Chapter",ExpressionUUID->"512cd3f5-8d92-4cb9-ac6b-dec7aa3333e7"],
Cell[CellGroupData[{
Cell[29181, 866, 203, 3, 64, "Subchapter",ExpressionUUID->"a89c6d7a-7c3d-43ae-b279-670f5cbe3ef2"],
Cell[CellGroupData[{
Cell[29409, 873, 174, 3, 67, "Section",ExpressionUUID->"c967dfa7-cae0-492f-bc74-24f13797ed74"],
Cell[29586, 878, 2659, 68, 126, "Input",ExpressionUUID->"5b2f4f60-60a5-4632-831e-53b0ab7359e5"],
Cell[32248, 948, 2298, 59, 127, "Input",ExpressionUUID->"136ab472-0dd6-46e4-8fc7-abe4e48ea31a"],
Cell[34549, 1009, 2146, 51, 67, "Input",ExpressionUUID->"0aebb8c3-080a-4119-af85-7fa0b9755dd4"],
Cell[CellGroupData[{
Cell[36720, 1064, 1363, 27, 31, "Input",ExpressionUUID->"eed1da9a-2dfb-46ba-abad-221d4213ef3a"],
Cell[38086, 1093, 2847, 40, 318, "Output",ExpressionUUID->"c6bb8bdd-50b2-4f8a-97d4-788d927c5482"]
}, Open  ]],
Cell[40948, 1136, 750, 21, 36, "Text",ExpressionUUID->"113fbf7b-e8c8-4c76-b176-c8b3a1d6a382"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41735, 1162, 174, 3, 67, "Section",ExpressionUUID->"97134dd4-4a65-48b0-a78f-c72c876846ef"],
Cell[41912, 1167, 284, 6, 34, "Text",ExpressionUUID->"79b6099f-d2df-42df-b420-5b9887f1cabe"],
Cell[42199, 1175, 1596, 44, 53, "Input",ExpressionUUID->"eb53c81e-47bd-4ebc-bb5a-3e87d4eabf7a"],
Cell[CellGroupData[{
Cell[43820, 1223, 824, 21, 31, "Input",ExpressionUUID->"19dd7b0e-3446-4d5b-b9eb-02ad89ba5f1a"],
Cell[44647, 1246, 1262, 27, 130, "Output",ExpressionUUID->"6f19967d-4c21-43fd-820d-2b00af22b600"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45970, 1280, 263, 5, 64, "Subchapter",ExpressionUUID->"17aad4b2-7a50-4802-812b-5df6622b8fa8"],
Cell[CellGroupData[{
Cell[46258, 1289, 403, 13, 67, "Section",ExpressionUUID->"4199ca73-64eb-4244-929f-d53b0c775241"],
Cell[46664, 1304, 2979, 80, 103, "Input",ExpressionUUID->"7201bb92-2d56-4516-a990-26f783e59a05"],
Cell[49646, 1386, 204, 3, 34, "Text",ExpressionUUID->"e470ec9f-1096-46c0-a937-69e9e91faf39"],
Cell[CellGroupData[{
Cell[49875, 1393, 2229, 58, 73, "Input",ExpressionUUID->"00fff01b-3f51-40ff-a65f-1b76463dc305"],
Cell[52107, 1453, 906, 20, 32, "Output",ExpressionUUID->"ed3c0811-2639-4f78-8395-f87ebb6c8e20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53050, 1478, 2228, 58, 73, "Input",ExpressionUUID->"7235fdb2-7ecb-42e6-9c91-99777b4871f9"],
Cell[55281, 1538, 574, 15, 32, "Output",ExpressionUUID->"050fee21-91d5-4228-ba5e-492b600c2319"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55904, 1559, 759, 24, 71, "Section",ExpressionUUID->"888ab6bf-5c80-41f7-b97e-eca1fdbcabed"],
Cell[56666, 1585, 1137, 31, 73, "Input",ExpressionUUID->"fe5b151b-e5bc-4fcd-9580-e764fd6728ab"],
Cell[57806, 1618, 1186, 32, 73, "Input",ExpressionUUID->"4e2dd724-4fc5-4327-8ad9-8bbc4792965a"],
Cell[58995, 1652, 1946, 55, 103, "Input",ExpressionUUID->"5c865b04-ce89-440f-b766-1d2f221b1460"],
Cell[60944, 1709, 563, 17, 37, "Text",ExpressionUUID->"d08ce827-d8f6-4b69-9e62-31558961103c"],
Cell[CellGroupData[{
Cell[61532, 1730, 556, 13, 28, "Input",ExpressionUUID->"758713e1-9214-4076-9ec0-cdb69db3ce74"],
Cell[62091, 1745, 262, 5, 32, "Output",ExpressionUUID->"babc4e18-b249-4f24-9f91-d85bbdf45b67"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62402, 1756, 1018, 29, 67, "Section",ExpressionUUID->"4596ec18-e87c-486d-8bc5-bd9df49cb72f"],
Cell[63423, 1787, 997, 27, 28, "Input",ExpressionUUID->"87ba9e87-1885-4f55-927d-e2fdc99d2fdf"],
Cell[CellGroupData[{
Cell[64445, 1818, 297, 6, 28, "Input",ExpressionUUID->"3bdd7f34-7470-4c1f-adcf-a6f4be0c2c3d"],
Cell[64745, 1826, 993, 27, 113, "Output",ExpressionUUID->"674d70f4-2173-4bfc-b12c-8921858c4b82"]
}, Open  ]],
Cell[65753, 1856, 1171, 31, 28, "Input",ExpressionUUID->"1388689f-9bbb-4105-9894-fee88217617b"],
Cell[CellGroupData[{
Cell[66949, 1891, 294, 6, 28, "Input",ExpressionUUID->"e6efe10a-29bd-46fd-aa33-5ed5a225d140"],
Cell[67246, 1899, 1129, 28, 130, "Output",ExpressionUUID->"d7031c07-9c0b-4e8c-a1f5-b0099e9bd20f"]
}, Open  ]],
Cell[68390, 1930, 598, 17, 28, "Input",ExpressionUUID->"7eddb1f4-472b-4c59-aa2f-3b38d542d477"],
Cell[CellGroupData[{
Cell[69013, 1951, 1572, 42, 85, "Input",ExpressionUUID->"4dfa33ab-3e22-4f3e-8551-7a88983cc4b4"],
Cell[70588, 1995, 1196, 29, 113, "Output",ExpressionUUID->"37089e12-ea6b-48af-bdee-97fe3f4136bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71821, 2029, 2091, 49, 123, "Input",ExpressionUUID->"e9eef2ab-7255-434b-af2b-a4a180010a00"],
Cell[73915, 2080, 1191, 29, 113, "Output",ExpressionUUID->"d74d2946-f814-472a-8589-da2b4077b94f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75155, 2115, 558, 15, 67, "Section",ExpressionUUID->"56d57d4a-a14b-41b0-9f3f-9f228153c5c0"],
Cell[75716, 2132, 1870, 52, 89, "Input",ExpressionUUID->"612ef9ff-178d-4058-a49e-9c543ed252b0"],
Cell[77589, 2186, 1728, 48, 82, "Input",ExpressionUUID->"50242922-9586-49de-9bce-1c35a31d383f"],
Cell[CellGroupData[{
Cell[79342, 2238, 1562, 43, 85, "Input",ExpressionUUID->"e11a6540-8169-4975-8e86-00cb78e605a9"],
Cell[80907, 2283, 946, 26, 113, "Output",ExpressionUUID->"b19de770-a221-4e2b-8c54-33606427aac5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81890, 2314, 2203, 53, 130, "Input",ExpressionUUID->"7bf3bcc6-f126-4425-a722-0571f1b33ee6"],
Cell[84096, 2369, 874, 24, 113, "Output",ExpressionUUID->"ec0c3fa4-2af1-47e8-93cb-2ec2ccfa601d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85031, 2400, 258, 4, 64, "Subchapter",ExpressionUUID->"83a29bd8-88d6-48bc-aa91-c757e716cc28"],
Cell[CellGroupData[{
Cell[85314, 2408, 1284, 41, 83, "Section",ExpressionUUID->"ce8df1d5-106e-4027-b23c-45d54d73eadb"],
Cell[86601, 2451, 1530, 42, 44, "Input",ExpressionUUID->"bdb09e1e-61b7-411a-8fab-88133bce0936"],
Cell[88134, 2495, 1638, 44, 44, "Input",ExpressionUUID->"517cb38d-9278-44b9-ae4d-4586210089f6"],
Cell[89775, 2541, 1495, 41, 65, "Input",ExpressionUUID->"84b54a29-673b-4e79-ba01-23ac54317f6a"],
Cell[91273, 2584, 1621, 43, 44, "Input",ExpressionUUID->"6b77ec13-4f13-40ef-9dd3-d01a51586d6f"],
Cell[92897, 2629, 1827, 50, 101, "Input",ExpressionUUID->"10a54d7a-adb3-44e4-be9c-6c856857b8b6"],
Cell[94727, 2681, 1838, 52, 101, "Input",ExpressionUUID->"1eb13912-f9e3-47f0-975c-187ab3a0427a"],
Cell[96568, 2735, 1885, 51, 101, "Input",ExpressionUUID->"ea082592-f5f7-49b0-a373-cceed6856d11"],
Cell[98456, 2788, 1838, 52, 101, "Input",ExpressionUUID->"939c81c4-234a-4810-aef6-f801fd52de73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100331, 2845, 1160, 32, 84, "Section",ExpressionUUID->"068d16a0-14e1-4a45-a177-287fc7b719ce"],
Cell[101494, 2879, 332, 5, 34, "Text",ExpressionUUID->"c43df4b5-9cf3-4fd7-ac0f-7ed59395272e"],
Cell[CellGroupData[{
Cell[101851, 2888, 1923, 44, 45, "Input",ExpressionUUID->"d73e3bc4-1622-4bcc-833c-7be7f7be0b9c"],
Cell[103777, 2934, 868, 24, 35, "Output",ExpressionUUID->"b2004cfa-cf95-49e1-a651-b4d093aaf0ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104682, 2963, 1177, 34, 45, "Input",ExpressionUUID->"f7c1c9ee-c945-4bc0-9922-3c6e06dd90ea"],
Cell[105862, 2999, 798, 22, 35, "Output",ExpressionUUID->"881aec6d-5c5e-402b-84c3-59c477ced734"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106697, 3026, 2001, 45, 45, "Input",ExpressionUUID->"ffa93b79-d408-4b57-b480-222a2ce48eef"],
Cell[108701, 3073, 357, 9, 32, "Output",ExpressionUUID->"6d485366-54fb-4dd4-a02b-e7b030e78256"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109095, 3087, 1235, 35, 45, "Input",ExpressionUUID->"7a39ff97-7fec-407d-8e7e-5a7e204690fe"],
Cell[110333, 3124, 361, 9, 32, "Output",ExpressionUUID->"794d1c63-0b2a-4837-8fbc-9a86e4191cef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110731, 3138, 1945, 44, 45, "Input",ExpressionUUID->"b87d5355-1a66-4e8b-8795-143345dbc810"],
Cell[112679, 3184, 664, 17, 32, "Output",ExpressionUUID->"7af73ca1-5972-4270-883c-83c7707ca3d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113380, 3206, 1199, 34, 45, "Input",ExpressionUUID->"9465befb-6477-4b43-a640-466d6935fee1"],
Cell[114582, 3242, 592, 16, 32, "Output",ExpressionUUID->"25754ebb-6bdc-41da-8a2f-b11fbfb39875"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115211, 3263, 2027, 46, 45, "Input",ExpressionUUID->"8da8e1b2-435b-4ccc-9ebc-381a1fc3bbb0"],
Cell[117241, 3311, 912, 27, 35, "Output",ExpressionUUID->"9e2e7619-3d7b-472f-98b6-f4603c1193ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118190, 3343, 1261, 36, 45, "Input",ExpressionUUID->"dd7fc408-7ad3-4737-93c1-157bea7c04d2"],
Cell[119454, 3381, 917, 28, 35, "Output",ExpressionUUID->"8af42b44-3dab-4b59-b6d5-9353de7902f0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120420, 3415, 1162, 32, 84, "Section",ExpressionUUID->"1482e83b-4e32-4e9f-a159-03da98aadd29"],
Cell[121585, 3449, 326, 5, 34, "Text",ExpressionUUID->"5e29f6f8-1056-41a9-a673-556b15684f7c"],
Cell[CellGroupData[{
Cell[121936, 3458, 2105, 47, 45, "Input",ExpressionUUID->"29cc8373-5aa2-46c7-9902-43b812650b43"],
Cell[124044, 3507, 770, 19, 32, "Output",ExpressionUUID->"b6b48c20-256c-4c09-93b7-1bc4c9ab8c23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124851, 3531, 1185, 35, 45, "Input",ExpressionUUID->"912f6eda-ccc4-47db-a6b4-0adc70d421c4"],
Cell[126039, 3568, 546, 15, 32, "Output",ExpressionUUID->"646865d3-53f1-458c-9525-29073884c54c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126622, 3588, 1216, 37, 45, "Input",ExpressionUUID->"73506b7a-2116-4e37-9b1d-bbeaba91cf7b"],
Cell[127841, 3627, 401, 11, 32, "Output",ExpressionUUID->"e6480790-7e1b-408b-80f1-8616b1bc0a9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128279, 3643, 1219, 37, 45, "Input",ExpressionUUID->"f68d09d7-7c75-48d5-8c73-b373db1e046f"],
Cell[129501, 3682, 399, 11, 32, "Output",ExpressionUUID->"dd2e4065-7b90-41e7-8326-a7f95189ac3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129937, 3698, 2131, 48, 45, "Input",ExpressionUUID->"665dca8d-c3f0-47ff-8001-dfa1bd022ce7"],
Cell[132071, 3748, 855, 22, 32, "Output",ExpressionUUID->"7b2d43c7-a4a3-40ce-87d2-a2abf7e00f98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132963, 3775, 1211, 36, 45, "Input",ExpressionUUID->"baccf359-aa83-4abe-b82b-98c13f333fb2"],
Cell[134177, 3813, 633, 18, 32, "Output",ExpressionUUID->"19e82951-88e2-4d68-a230-792fb65d3ed0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134847, 3836, 1238, 37, 45, "Input",ExpressionUUID->"cadd3ff6-a172-4a15-90d2-0c9d8116faf0"],
Cell[136088, 3875, 604, 18, 32, "Output",ExpressionUUID->"1e7f64e9-68da-4d60-bb44-bc02bcfd89d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136729, 3898, 1243, 37, 45, "Input",ExpressionUUID->"4cecad12-0caa-4b03-90e5-3f0fe445bade"],
Cell[137975, 3937, 605, 18, 32, "Output",ExpressionUUID->"0924a823-8816-4d1a-90cb-ffdb3bb3f41f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[138629, 3961, 374, 11, 67, "Section",ExpressionUUID->"e1f90120-9cc7-4c02-9f98-bb22a37d9ec6"],
Cell[139006, 3974, 1104, 31, 43, "Input",ExpressionUUID->"97c70570-e04d-4652-8650-f74e57f6405f"],
Cell[140113, 4007, 1223, 33, 46, "Input",ExpressionUUID->"fb351aae-2087-4221-a619-f3a313b3a0c3"],
Cell[141339, 4042, 1103, 32, 67, "Input",ExpressionUUID->"33f131da-c938-4ff0-9dd5-90397eb9eb88"],
Cell[CellGroupData[{
Cell[142467, 4078, 831, 23, 28, "Input",ExpressionUUID->"1a364a57-ca51-4200-8ee4-a2250d2b287c"],
Cell[143301, 4103, 2172, 65, 103, "Output",ExpressionUUID->"2cf3fb98-04c5-4a69-872f-1250958dbc08"]
}, Open  ]],
Cell[145488, 4171, 370, 9, 34, "Text",ExpressionUUID->"9b10a554-bcb3-43aa-8352-4added706e87"],
Cell[CellGroupData[{
Cell[145883, 4184, 4041, 108, 274, "Input",ExpressionUUID->"f284adcc-e5da-4e0e-b29f-805cc66402c0"],
Cell[149927, 4294, 294, 4, 32, "Output",ExpressionUUID->"37fe2617-9e60-4112-9d57-56ca74a30cef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150258, 4303, 2210, 70, 120, "Input",ExpressionUUID->"b78aa0a8-f667-4c74-96f5-27507039954f"],
Cell[152471, 4375, 328, 5, 32, "Output",ExpressionUUID->"99ca74f4-1dce-4ab1-a813-d4434031fc94"]
}, Open  ]],
Cell[152814, 4383, 347, 9, 34, "Text",ExpressionUUID->"434a20cf-37fa-46cd-a22a-277f56a53e6f"],
Cell[CellGroupData[{
Cell[153186, 4396, 5973, 163, 354, "Input",ExpressionUUID->"41e1c4fd-2828-4bdd-8712-015c3634ed7b"],
Cell[159162, 4561, 904, 14, 32, "Output",ExpressionUUID->"f6ed6ef2-e059-49de-a21f-09f2d12bcf68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160103, 4580, 6158, 172, 376, "Input",ExpressionUUID->"9f5bdc6f-20aa-4255-81dd-e123fc6a9228"],
Cell[166264, 4754, 429, 7, 52, "Output",ExpressionUUID->"55a915cc-3a99-4a8f-9eb1-44f8e7f18857"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[166766, 4769, 524, 15, 67, "Chapter",ExpressionUUID->"69fd6b9e-3bc3-434d-99d7-0c726817d67a"],
Cell[CellGroupData[{
Cell[167315, 4788, 182, 3, 64, "Subchapter",ExpressionUUID->"d361ee0c-be03-492f-bbe1-ea8242799a66"],
Cell[CellGroupData[{
Cell[167522, 4795, 511, 15, 67, "Section",ExpressionUUID->"081c71b7-fb33-4cf4-bcca-2f80c5fe5a2d"],
Cell[168036, 4812, 2780, 72, 196, "Input",ExpressionUUID->"a18f21d2-f9a4-4eae-8391-044f4bd58d2c"],
Cell[CellGroupData[{
Cell[170841, 4888, 338, 6, 28, "Input",ExpressionUUID->"8c9d78c2-d837-49c7-a419-7a78617d97d8"],
Cell[171182, 4896, 1973, 61, 115, "Output",ExpressionUUID->"5fd07fae-e199-44b4-9198-33d03ede3787"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173192, 4962, 296, 6, 28, "Input",ExpressionUUID->"4ae46542-3ea6-4522-9be6-eaf3a6bca701"],
Cell[173491, 4970, 2981, 94, 138, "Output",ExpressionUUID->"c1f943c3-72b6-4aba-be50-7638e0368456"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176509, 5069, 312, 5, 28, "Input",ExpressionUUID->"42af53e1-143a-4d6c-ac8e-85b17d836681"],
Cell[176824, 5076, 6749, 214, 188, "Output",ExpressionUUID->"700135da-8eeb-4b82-9b40-9d292aeba323"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183610, 5295, 298, 6, 28, "Input",ExpressionUUID->"52b4faab-bc88-443d-b074-a3204b5b499d"],
Cell[183911, 5303, 10126, 314, 224, "Output",ExpressionUUID->"cac7eff2-dd26-4f7d-b6ce-10010ed92c0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194074, 5622, 310, 5, 28, "Input",ExpressionUUID->"6ec76b53-ad6d-45b0-98ee-9e909f85b287"],
Cell[194387, 5629, 16931, 521, 260, "Output",ExpressionUUID->"a0818a16-39c6-427c-bbab-45f678eea73b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211355, 6155, 244, 5, 28, "Input",ExpressionUUID->"3cfbdb18-b9ba-4927-ba85-82a190417c46"],
Cell[211602, 6162, 23995, 729, 296, "Output",ExpressionUUID->"596238b7-28d8-4980-b7f5-7cdd1497777e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[235658, 6898, 295, 4, 64, "Subchapter",ExpressionUUID->"85621bb0-784f-4f10-ac54-05308c9db724"],
Cell[CellGroupData[{
Cell[235978, 6906, 228, 4, 67, "Section",ExpressionUUID->"2fee5f32-be9f-4438-8105-0ffc471f5b89"],
Cell[236209, 6912, 198, 3, 34, "Text",ExpressionUUID->"c9a9e460-0ed5-4dbc-9cc3-4a800a1f0dbf"],
Cell[CellGroupData[{
Cell[236432, 6919, 5089, 135, 319, "Input",ExpressionUUID->"2c8d95c5-7220-4983-ae62-b86f39ce9eed"],
Cell[241524, 7056, 1153, 28, 32, "Output",ExpressionUUID->"bc30f76d-a4ed-4fc5-ad4f-01c3fc2f1275"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242714, 7089, 5133, 131, 319, "Input",ExpressionUUID->"e29cc27f-70c5-4609-9687-2b83e3c85dc9"],
Cell[247850, 7222, 1182, 29, 32, "Output",ExpressionUUID->"2a76db9a-4f72-4c3d-a266-b4bd2a3543f0"]
}, Open  ]],
Cell[249047, 7254, 200, 3, 34, "Text",ExpressionUUID->"8dc4fb01-ed45-4849-be5a-5b8c43e5c841"],
Cell[CellGroupData[{
Cell[249272, 7261, 6312, 173, 373, "Input",ExpressionUUID->"0a53154a-160a-4b78-a3dc-238bc2fb462c"],
Cell[255587, 7436, 591, 13, 52, "Output",ExpressionUUID->"0b0522aa-cf87-434f-bc9d-c7d5e5603ba2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256215, 7454, 6343, 174, 373, "Input",ExpressionUUID->"7c5ecc13-c7d6-4a88-a5c6-e67e8d89d90b"],
Cell[262561, 7630, 693, 15, 71, "Output",ExpressionUUID->"80476bee-e3c9-4a07-a092-01bfc4435760"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263291, 7650, 12330, 314, 911, "Input",ExpressionUUID->"95326f3c-e437-408a-ab0e-1c251a874bad"],
Cell[275624, 7966, 1478, 32, 90, "Output",ExpressionUUID->"0a390650-fe94-4221-a0a4-2cd9b49bc801"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277139, 8003, 12337, 313, 911, "Input",ExpressionUUID->"2fd25f16-680c-4679-99a1-01e1a46ae6fd"],
Cell[289479, 8318, 1594, 34, 90, "Output",ExpressionUUID->"1ecc8063-3baf-4f36-b601-203b12ca66ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291110, 8357, 12343, 313, 911, "Input",ExpressionUUID->"359e9680-8532-4594-9ee9-64934a1b086a"],
Cell[303456, 8672, 1747, 39, 109, "Output",ExpressionUUID->"2d6667b7-f90c-4b9b-a900-cf60e889429e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305240, 8716, 12414, 313, 911, "Input",ExpressionUUID->"5c46b67c-4389-42c6-9fe3-bef78cae6c80"],
Cell[317657, 9031, 1818, 40, 109, "Output",ExpressionUUID->"e6ac1149-997c-46e7-b2c7-e1ac7eea301c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[319524, 9077, 167, 3, 67, "Section",ExpressionUUID->"6f049375-dd5a-4ee0-a43b-5f1ecefb3b34"],
Cell[319694, 9082, 1832, 48, 90, "Input",ExpressionUUID->"bf2ab80c-1e2d-4e32-bbba-a7fa28cb7742"],
Cell[321529, 9132, 1824, 48, 90, "Input",ExpressionUUID->"7c098b82-72fe-4576-b2fc-ed728a092e4a"],
Cell[CellGroupData[{
Cell[323378, 9184, 2383, 75, 107, "Input",ExpressionUUID->"9cc4a1a5-6863-41bc-9be3-337bbf553a67"],
Cell[325764, 9261, 1090, 27, 71, "Output",ExpressionUUID->"0fe3b605-6338-4772-8a51-646fdfd40cec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326891, 9293, 3445, 106, 195, "Input",ExpressionUUID->"bb394848-7b29-4580-aa4c-7f8c40479c69"],
Cell[330339, 9401, 1090, 27, 71, "Output",ExpressionUUID->"c2593fe0-fafd-413c-bcb3-24946dad7133"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[331490, 9435, 350, 5, 64, "Subchapter",ExpressionUUID->"f01e860b-0d83-473c-88bd-2f8181391f81"],
Cell[CellGroupData[{
Cell[331865, 9444, 319, 8, 67, "Section",ExpressionUUID->"91699734-9bb6-4b93-bd10-3afd1e985753"],
Cell[332187, 9454, 187, 3, 34, "Text",ExpressionUUID->"71e10444-c58a-4969-8961-eaabc96d9e6c"],
Cell[CellGroupData[{
Cell[332399, 9461, 1519, 39, 141, "Input",ExpressionUUID->"c2b3f653-3883-488f-aff8-eb418c1f648d"],
Cell[333921, 9502, 369, 8, 32, "Output",ExpressionUUID->"c0c3e2d5-3d6e-4950-b3fa-80170d1ecd66"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[334339, 9516, 252, 6, 67, "Section",ExpressionUUID->"1861a8a5-1676-4993-8509-b826499a99bd"],
Cell[334594, 9524, 234, 6, 34, "Text",ExpressionUUID->"586fd084-65e3-40d8-98f3-3a5e70e5c736"],
Cell[CellGroupData[{
Cell[334853, 9534, 11027, 302, 587, "Input",ExpressionUUID->"df314537-f605-41e1-a1c2-5141822af34f"],
Cell[345883, 9838, 639, 17, 32, "Output",ExpressionUUID->"5cd4787f-02dd-4c25-bdb1-bd9c053bb1c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346559, 9860, 11260, 305, 587, "Input",ExpressionUUID->"d5d2183b-de69-4966-ad4a-b0f49c946bc4"],
Cell[357822, 10167, 763, 19, 32, "Output",ExpressionUUID->"b5c827e7-d689-43c3-8df3-5d96013c0e45"]
}, Open  ]],
Cell[358600, 10189, 233, 6, 34, "Text",ExpressionUUID->"d361b756-d8b8-4388-9908-b47eac1a5855"],
Cell[CellGroupData[{
Cell[358858, 10199, 10712, 291, 530, "Input",ExpressionUUID->"c531c373-662d-4d25-bf82-ade531ae190c"],
Cell[369573, 10492, 1009, 25, 32, "Output",ExpressionUUID->"f7a4519e-1fa3-4760-a7de-9da1c4f8dff2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[370631, 10523, 431, 13, 67, "Section",ExpressionUUID->"194b1580-9eab-4050-a567-f3668a8e2796"],
Cell[371065, 10538, 850, 26, 54, "Input",ExpressionUUID->"2fd18f09-5f27-4f32-98d4-e381da2e4082"],
Cell[371918, 10566, 1544, 48, 73, "Input",ExpressionUUID->"a308902d-e473-488f-b27e-f668943706b2"],
Cell[373465, 10616, 1229, 39, 54, "Input",ExpressionUUID->"2896a8c9-0953-4339-8604-a3d9cde74431"],
Cell[374697, 10657, 1788, 57, 73, "Input",ExpressionUUID->"14224093-4ec2-4650-ab76-ebaa987e6c78"],
Cell[376488, 10716, 501, 13, 28, "Input",ExpressionUUID->"15c1d030-7cf6-4929-8fbe-19cd389dcc31"],
Cell[376992, 10731, 450, 13, 28, "Input",ExpressionUUID->"231bc4b9-e832-47fd-ae44-37f6ad23ecca"],
Cell[377445, 10746, 1792, 61, 67, "Input",ExpressionUUID->"32a9449f-3b2d-45b8-911a-826482db612e"],
Cell[379240, 10809, 241, 6, 34, "Text",ExpressionUUID->"5ffc5a09-62ff-4eb1-a36a-c109eee354e4"],
Cell[CellGroupData[{
Cell[379506, 10819, 1678, 46, 67, "Input",ExpressionUUID->"5389a5aa-45e3-4f15-974f-3f00dac00ae9"],
Cell[381187, 10867, 351, 7, 32, "Output",ExpressionUUID->"056db68c-7bcf-4de0-a0df-34565c398cb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[381575, 10879, 1480, 43, 67, "Input",ExpressionUUID->"aee296f6-717a-4f26-b0c3-7b57d3a1ec3a"],
Cell[383058, 10924, 251, 6, 32, "Output",ExpressionUUID->"6fb49681-5390-4f37-8b49-06988bcc869f"]
}, Open  ]],
Cell[383324, 10933, 292, 7, 34, "Text",ExpressionUUID->"77646597-5a11-4aaa-a959-67a9a28fd904"],
Cell[CellGroupData[{
Cell[383641, 10944, 1917, 55, 106, "Input",ExpressionUUID->"87fa6083-21bb-498d-9594-a0aea65c8e1f"],
Cell[385561, 11001, 285, 7, 32, "Output",ExpressionUUID->"cbd65dfe-b60c-4438-b6d2-541f34333a44"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[385919, 11016, 188, 3, 67, "Chapter",ExpressionUUID->"0e813ccf-4c97-40ca-9ba6-4e2cd9dd7641"],
Cell[CellGroupData[{
Cell[386132, 11023, 335, 6, 64, "Subchapter",ExpressionUUID->"bd3f18b0-c076-4fff-8b35-45f99abd4eb4"],
Cell[CellGroupData[{
Cell[386492, 11033, 163, 3, 67, "Section",ExpressionUUID->"24a5d361-14cb-49d6-ab7f-d20b578a062a"],
Cell[386658, 11038, 258, 6, 34, "Text",ExpressionUUID->"bbf3262d-6982-42a4-9312-754a5b657c5a"],
Cell[CellGroupData[{
Cell[386941, 11048, 427, 11, 53, "Subsection",ExpressionUUID->"2e915289-2ccb-4e3c-8eab-176fb6b77429"],
Cell[387371, 11061, 1660, 48, 60, "Input",ExpressionUUID->"e38021dd-b95a-458d-bbf1-18a6b07150c2"],
Cell[389034, 11111, 1739, 53, 60, "Input",ExpressionUUID->"c31b561f-e3fa-443f-a451-be40cad7cd89"],
Cell[390776, 11166, 1932, 55, 64, "Input",ExpressionUUID->"5c33b78c-409b-43fe-9b43-39a4a0adb1cd"],
Cell[392711, 11223, 1565, 47, 58, "Input",ExpressionUUID->"bc423789-55f9-4e46-89d1-da9143363d3f"],
Cell[394279, 11272, 181, 3, 34, "Text",ExpressionUUID->"343c8d18-9ee4-45c8-891b-aff6951941b8"],
Cell[CellGroupData[{
Cell[394485, 11279, 3699, 107, 170, "Input",ExpressionUUID->"6390be4e-6a43-46a9-9b8b-f00286fd8c17"],
Cell[398187, 11388, 391, 8, 32, "Output",ExpressionUUID->"b4ec0cf6-d99c-4deb-ac16-fc1bab9a4cca"]
}, Open  ]],
Cell[398593, 11399, 325, 7, 34, "Text",ExpressionUUID->"12972017-4030-4b70-8b82-f0a4f3e9ba39"],
Cell[CellGroupData[{
Cell[398943, 11410, 1486, 41, 75, "Input",ExpressionUUID->"fe1590e3-5a53-4544-b425-d6f982c7aea9"],
Cell[400432, 11453, 389, 8, 32, "Output",ExpressionUUID->"c735516b-bf7d-4724-8ccf-472896323f62"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[400870, 11467, 621, 19, 55, "Subsection",ExpressionUUID->"5acdb25d-369d-4d21-9d50-4cac4a2bc27f"],
Cell[401494, 11488, 5108, 126, 240, "Input",ExpressionUUID->"c58ad4c1-931d-47dd-9d97-b0cfc7b81b85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406639, 11619, 195, 3, 53, "Subsection",ExpressionUUID->"887f1fc2-5359-4172-8cc7-2b3c954135ea"],
Cell[406837, 11624, 235, 6, 34, "Text",ExpressionUUID->"a7ffb0d2-0454-4bbe-a63c-f9bcebd9ae2d"],
Cell[CellGroupData[{
Cell[407097, 11634, 969, 30, 61, "Input",ExpressionUUID->"238ef2d8-09ac-4c7b-ae5d-e189924fbf84"],
Cell[408069, 11666, 336, 8, 32, "Output",ExpressionUUID->"9d6899d7-74c6-4c6e-860d-5384d9dd8694"]
}, Open  ]],
Cell[CellGroupData[{
Cell[408442, 11679, 2351, 76, 80, "Input",ExpressionUUID->"4a3f9726-1b23-450f-a4c8-17f87edcd3bb"],
Cell[410796, 11757, 382, 9, 32, "Output",ExpressionUUID->"2a4ca8a2-e9bd-4bd6-97f9-863407c114c0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[411239, 11773, 208, 3, 67, "Section",ExpressionUUID->"6cf671c0-1111-4cd9-a07f-7eae3f3f07e9"],
Cell[CellGroupData[{
Cell[411472, 11780, 286, 4, 53, "Subsection",ExpressionUUID->"b57a8d5b-50b2-48ec-8bf2-261ed8b77662"],
Cell[CellGroupData[{
Cell[411783, 11788, 3662, 94, 268, "Input",ExpressionUUID->"12d05bc9-aad2-4f0e-8ad7-859019ddb5ed"],
Cell[415448, 11884, 1670, 53, 84, "Output",ExpressionUUID->"b3b0d22a-6d2c-4aa6-94b7-0b652991f00b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417155, 11942, 277, 6, 28, "Input",ExpressionUUID->"b4f089e3-1aca-4610-98c3-f4c1ab54961f"],
Cell[417435, 11950, 456, 8, 52, "Output",ExpressionUUID->"1ae9595c-c87a-4275-9657-326203761d23"]
}, Open  ]],
Cell[417906, 11961, 275, 8, 34, "Text",ExpressionUUID->"a43d9197-4be6-44eb-a241-e2173dd8de99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418218, 11974, 222, 5, 53, "Subsection",ExpressionUUID->"3f10a6e2-afca-4828-8e85-91092de48d1c"],
Cell[CellGroupData[{
Cell[418465, 11983, 683, 18, 28, "Input",ExpressionUUID->"0d729434-1f1b-48da-bba1-4071ad995b40"],
Cell[419151, 12003, 241, 6, 32, "Output",ExpressionUUID->"51374434-cfa4-40ed-b336-c42dbf479aef"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[419465, 12017, 198, 3, 64, "Subchapter",ExpressionUUID->"19f64603-fa2a-44cd-ad19-745e428c20ad"],
Cell[419666, 12022, 130, 3, 28, "Input",ExpressionUUID->"6ab56d19-d348-41ad-92cd-2d3f1ca33a5e"],
Cell[CellGroupData[{
Cell[419821, 12029, 166, 3, 67, "Section",ExpressionUUID->"82d3561d-8338-4bd1-a295-794d3804c557"],
Cell[CellGroupData[{
Cell[420012, 12036, 222, 5, 53, "Subsection",ExpressionUUID->"36921ec6-f329-4944-8649-2fcbadc20807"],
Cell[CellGroupData[{
Cell[420259, 12045, 3635, 110, 133, "Input",ExpressionUUID->"c8a3fe5c-5ccf-452f-b6cf-9380c20a608c"],
Cell[423897, 12157, 527, 11, 32, "Output",ExpressionUUID->"77a8fc36-a836-4792-8083-cb2843066cde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[424461, 12173, 3707, 109, 137, "Input",ExpressionUUID->"851a9268-9ccb-416e-9840-20eaaefd5924"],
Cell[428171, 12284, 602, 13, 32, "Output",ExpressionUUID->"105b816b-7178-4803-ba6e-8fd9ba3f934a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[428834, 12304, 169, 3, 67, "Section",ExpressionUUID->"d2e6572c-55aa-46e8-a9c2-861c93b5fa97"],
Cell[429006, 12309, 448, 12, 28, "Input",ExpressionUUID->"f6a147c7-de31-432d-87e2-a6ae5ac84820"],
Cell[429457, 12323, 643, 19, 38, "Text",ExpressionUUID->"193a2cb6-cf11-4231-b025-6eba3272a39b"],
Cell[CellGroupData[{
Cell[430125, 12346, 166, 3, 53, "Subsection",ExpressionUUID->"46070684-d1d4-41a5-ada2-1815dea61a42"],
Cell[430294, 12351, 409, 7, 34, "Text",ExpressionUUID->"8a90f275-9a65-443a-b165-4e2815594764"],
Cell[CellGroupData[{
Cell[430728, 12362, 2356, 64, 119, "Input",ExpressionUUID->"753d7b6e-1b72-4edf-a3cf-a94ce841396c"],
Cell[433087, 12428, 1559, 42, 52, "Output",ExpressionUUID->"452dd838-ac9d-4b18-a012-b1a10142df98"]
}, Open  ]],
Cell[434661, 12473, 1119, 31, 38, "Text",ExpressionUUID->"013f04e3-de21-4ca1-b652-5c1237a7b829"],
Cell[CellGroupData[{
Cell[435805, 12508, 3063, 83, 147, "Input",ExpressionUUID->"2148d507-c654-4f3c-8752-8a1bef9e2c68"],
Cell[438871, 12593, 449, 13, 32, "Output",ExpressionUUID->"dda7763a-5aaf-41f4-8377-dba8b0d94e84"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[439369, 12612, 163, 2, 53, "Subsection",ExpressionUUID->"c6c9e403-2c81-4d55-8580-57c5d1bdabe6"],
Cell[439535, 12616, 339, 7, 34, "Text",ExpressionUUID->"c9511cac-5efd-46b8-9187-286cce93572c"],
Cell[CellGroupData[{
Cell[439899, 12627, 6017, 156, 220, "Input",ExpressionUUID->"cc1eda31-0826-407b-83a2-d893a84ba388"],
Cell[445919, 12785, 2854, 73, 156, "Output",ExpressionUUID->"4a484a74-cfa2-44c1-bd14-7fe0da31c3a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[448810, 12863, 443, 11, 30, "Input",ExpressionUUID->"26d528ad-38ee-4952-a85a-ed4cd6d09922"],
Cell[449256, 12876, 703, 19, 48, "Output",ExpressionUUID->"6a480847-be8d-41d6-9fc1-2b909ef82007"]
}, Open  ]],
Cell[449974, 12898, 320, 7, 34, "Text",ExpressionUUID->"fb8c47d9-0443-4284-83e0-8ac906c58e78"],
Cell[CellGroupData[{
Cell[450319, 12909, 8470, 231, 348, "Input",ExpressionUUID->"fae420af-ebda-41a2-a01f-19b6710634e5"],
Cell[458792, 13142, 1093, 31, 120, "Output",ExpressionUUID->"299fe7b3-6fcf-4395-9873-3b282b8cc67a"]
}, Open  ]],
Cell[459900, 13176, 346, 9, 34, "Text",ExpressionUUID->"fdcad34f-2114-4454-a539-90c3fca968cf"],
Cell[CellGroupData[{
Cell[460271, 13189, 3722, 96, 203, "Input",ExpressionUUID->"c2afecc4-dc02-4126-8d58-f46a3a4f527b"],
Cell[463996, 13287, 12191, 315, 299, "Output",ExpressionUUID->"dec96168-be55-4ec4-a15d-4b11f2f6e75b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[476224, 13607, 2856, 70, 109, "Input",ExpressionUUID->"b2de4ffe-54a5-4017-b68c-7ed1015bafc0"],
Cell[479083, 13679, 9679, 248, 376, "Output",ExpressionUUID->"40a6a9e9-9e2b-4c03-9463-aa3b7173dae8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[488811, 13933, 169, 3, 53, "Subsection",ExpressionUUID->"17878b3c-698a-4789-994b-7bbbbeb0f8fd"],
Cell[488983, 13938, 519, 10, 56, "Text",ExpressionUUID->"2c76126c-5215-4302-9a33-d6dfa7a238a8"],
Cell[CellGroupData[{
Cell[489527, 13952, 6893, 188, 561, "Input",ExpressionUUID->"59077c4b-f8ba-4f51-b50e-76689b930335"],
Cell[496423, 14142, 49428, 1264, 1211, "Output",ExpressionUUID->"78cc25ea-5893-4198-b21a-5a7d38dcbbc9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[545888, 15411, 212, 4, 28, "Input",ExpressionUUID->"a654d6c7-5bfd-4c22-8706-28589dce528e"],
Cell[546103, 15417, 204, 4, 32, "Output",ExpressionUUID->"e831e530-9b9a-49de-9198-70cf2d3cfab3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[546368, 15428, 240, 4, 67, "Section",ExpressionUUID->"a903d096-a3df-424f-9f4c-ca8f6e111d67"],
Cell[546611, 15434, 1393, 36, 63, "Text",ExpressionUUID->"9bee04a7-8bed-46b3-890f-e810adf6d1c1"],
Cell[548007, 15472, 801, 19, 50, "Input",ExpressionUUID->"31b69f08-d599-4578-95ae-0d296869726c"],
Cell[CellGroupData[{
Cell[548833, 15495, 165, 3, 53, "Subsection",ExpressionUUID->"41798bbf-ab3a-49c2-bae8-325cfb50d78a"],
Cell[549001, 15500, 4546, 131, 113, "Text",ExpressionUUID->"40f08514-86c9-4e91-a950-9e5b44a702bf"],
Cell[553550, 15633, 965, 23, 99, "Input",ExpressionUUID->"9be809e6-be93-444c-8d4e-6243f82021b4"],
Cell[CellGroupData[{
Cell[554540, 15660, 3454, 100, 120, "Input",ExpressionUUID->"b6c4dad9-efd4-4846-a994-58f44eda0551"],
Cell[557997, 15762, 2701, 91, 138, "Output",ExpressionUUID->"0b0f5b0a-0cea-4ae4-a7e3-e5dc24b65065"]
}, Open  ]],
Cell[CellGroupData[{
Cell[560735, 15858, 274, 6, 28, "Input",ExpressionUUID->"4d0d023b-2c10-4209-ad1d-fd5936984916"],
Cell[561012, 15866, 960, 31, 128, "Output",ExpressionUUID->"b252407c-77dc-40ee-93c3-739bb21975ba"]
}, Open  ]],
Cell[561987, 15900, 278, 6, 34, "Text",ExpressionUUID->"2eb38524-ecc9-4f28-90e3-ccd034b61d33"],
Cell[CellGroupData[{
Cell[562290, 15910, 4745, 140, 152, "Input",ExpressionUUID->"6ffe1a17-eeb5-488c-80ac-096ccfdd355f"],
Cell[567038, 16052, 1921, 50, 63, "Output",ExpressionUUID->"7a4d1c0d-329e-45b1-a4d3-56083c9d4903"]
}, Open  ]],
Cell[568974, 16105, 478, 10, 56, "Text",ExpressionUUID->"73effde3-df7f-44e7-930d-fa78ffbaf1fc"],
Cell[CellGroupData[{
Cell[569477, 16119, 8262, 223, 286, "Input",ExpressionUUID->"3c7f1f51-9665-48fe-a5ee-5bfb88227686"],
Cell[577742, 16344, 673, 14, 32, "Output",ExpressionUUID->"4d116e61-7763-43a5-9a59-715fe4c75cf3"]
}, Open  ]],
Cell[578430, 16361, 240, 4, 34, "Text",ExpressionUUID->"7427e440-f905-42ac-93f2-56d2afb01aa3"],
Cell[CellGroupData[{
Cell[578695, 16369, 2961, 78, 119, "Input",ExpressionUUID->"6049d0ed-6240-4b7b-ba3a-ca9aad6090be"],
Cell[581659, 16449, 194, 2, 32, "Output",ExpressionUUID->"bdafb8c1-7a7a-45cd-b9a0-7eddf4b49daf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[581890, 16456, 2982, 79, 119, "Input",ExpressionUUID->"3fdef2e7-f09b-4b07-9cb3-2eaf503dbb38"],
Cell[584875, 16537, 211, 3, 32, "Output",ExpressionUUID->"5fd82564-58cc-46dc-b558-29370ebe663a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[585135, 16546, 272, 8, 53, "Subsection",ExpressionUUID->"d9b0aabd-db8e-4a68-b375-2677280aa10c"],
Cell[585410, 16556, 695, 20, 34, "Text",ExpressionUUID->"446126f0-30b8-4bef-a987-e9d2396af9d7"],
Cell[586108, 16578, 459, 13, 34, "Text",ExpressionUUID->"e6b0f80b-dc1b-4dfb-ac15-8a23db12f655"],
Cell[CellGroupData[{
Cell[586592, 16595, 7258, 197, 284, "Input",ExpressionUUID->"e0d82355-a451-47e0-99e1-a2b0b80c88d1"],
Cell[593853, 16794, 437, 10, 32, "Output",ExpressionUUID->"c8cff353-870d-40e7-887a-e0ab28c9624e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[594327, 16809, 3125, 82, 99, "Input",ExpressionUUID->"b98e20bb-f11d-4072-98e6-6da009fe298a"],
Cell[597455, 16893, 159, 3, 32, "Output",ExpressionUUID->"7721c2e2-3d86-4a6a-9352-8c620582348f"]
}, Open  ]],
Cell[597629, 16899, 650, 17, 56, "Text",ExpressionUUID->"6e463224-666d-411d-ad91-879fdb20d0ca"],
Cell[598282, 16918, 3541, 102, 110, "Input",ExpressionUUID->"8c0883d5-5964-4f75-9fe8-182e923bfcc6"],
Cell[601826, 17022, 339, 7, 56, "Text",ExpressionUUID->"d8337585-5b36-4810-9a99-f2c1b639b54c"],
Cell[CellGroupData[{
Cell[602190, 17033, 6439, 180, 277, "Input",ExpressionUUID->"c4005f52-6428-4d7d-b868-7b4828a9f0a8"],
Cell[608632, 17215, 398, 12, 48, "Output",ExpressionUUID->"83f8e43f-253f-4c59-baf3-a65336fddbaf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[609067, 17232, 6409, 178, 277, "Input",ExpressionUUID->"ae548ac4-9352-4e2f-b260-65b63b452aea"],
Cell[615479, 17412, 358, 11, 48, "Output",ExpressionUUID->"596e491a-fd44-4745-808b-1e94ebab4077"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[615886, 17429, 456, 13, 59, "Subsection",ExpressionUUID->"07f01a1c-85ff-4ba6-b869-0d17563d08a5"],
Cell[616345, 17444, 620, 17, 41, "Text",ExpressionUUID->"64b20d06-d01a-485f-8de0-08fd30e85474"],
Cell[CellGroupData[{
Cell[616990, 17465, 9666, 267, 391, "Input",ExpressionUUID->"6cc186d7-3899-42ab-860d-79d219ddb5d6"],
Cell[626659, 17734, 626, 16, 37, "Output",ExpressionUUID->"4e856e55-fe2a-46a4-80ae-8089026ee83b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[627322, 17755, 5206, 145, 185, "Input",ExpressionUUID->"61e2437c-e95a-4b5c-afa6-aa18bac33fef"],
Cell[632531, 17902, 339, 10, 37, "Output",ExpressionUUID->"8a6316a7-42da-4642-b5e0-24e3121413c1"]
}, Open  ]],
Cell[632885, 17915, 773, 20, 63, "Text",ExpressionUUID->"4d40da82-c2c3-46f9-9eda-424c7bbbd760"],
Cell[633661, 17937, 3891, 120, 122, "Input",ExpressionUUID->"455632bd-3216-4c0c-8db2-b1ac219ffd42"],
Cell[637555, 18059, 339, 7, 56, "Text",ExpressionUUID->"5e9cf4a1-f670-4635-aa6d-a5d7058e303b"],
Cell[CellGroupData[{
Cell[637919, 18070, 8412, 229, 291, "Input",ExpressionUUID->"958fab47-3e54-4b8b-87c8-917e42911040"],
Cell[646334, 18301, 683, 20, 53, "Output",ExpressionUUID->"e609e432-4f7e-42c1-a477-3489781d5721"]
}, Open  ]],
Cell[CellGroupData[{
Cell[647054, 18326, 8225, 220, 291, "Input",ExpressionUUID->"4426db57-c036-4788-adc0-96b393d381e2"],
Cell[655282, 18548, 664, 19, 53, "Output",ExpressionUUID->"1104110c-497f-4625-a35e-67ebecc29a95"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[656019, 18575, 204, 3, 64, "Subchapter",ExpressionUUID->"60448a00-ab9c-4086-b78b-ce9dc1ffd7f7"],
Cell[656226, 18580, 221, 3, 34, "Text",ExpressionUUID->"d52d92b8-8174-4112-b213-289118c1741f"],
Cell[656450, 18585, 180, 5, 28, "Input",ExpressionUUID->"9463bba3-bb22-4a68-a008-9b5f1f9619f9"],
Cell[CellGroupData[{
Cell[656655, 18594, 480, 12, 53, "Subsection",ExpressionUUID->"9c27da05-aaab-4707-981a-9327a51fdd12"],
Cell[CellGroupData[{
Cell[657160, 18610, 1795, 51, 95, "Input",ExpressionUUID->"438ec862-a7f2-4321-aeb5-d3955c4f4d17"],
Cell[658958, 18663, 826, 25, 103, "Output",ExpressionUUID->"a66bdf23-f3c3-4417-b598-696ef34c421e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[659821, 18693, 874, 25, 56, "Input",ExpressionUUID->"d20b80b5-d4e3-44fd-9de0-59bbad4fc0be"],
Cell[660698, 18720, 729, 21, 79, "Output",ExpressionUUID->"bb9047ea-8314-49c2-8691-dc941798fa9d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[661464, 18746, 1695, 50, 95, "Input",ExpressionUUID->"bee97b5f-f850-460a-9e98-ae488a53f69d"],
Cell[663162, 18798, 1094, 33, 153, "Output",ExpressionUUID->"6647dd9d-accf-4a6f-887d-189dfdea46e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[664293, 18836, 847, 25, 56, "Input",ExpressionUUID->"27906863-91c4-4855-a84e-2c2b59b92aba"],
Cell[665143, 18863, 819, 23, 113, "Output",ExpressionUUID->"e1f1d464-bb1a-47fd-9401-833de047bf82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[665999, 18891, 2328, 61, 97, "Input",ExpressionUUID->"6f9727c3-3f84-44f2-981c-93f7fcc476df"],
Cell[668330, 18954, 750, 22, 79, "Output",ExpressionUUID->"55a282ed-f9fd-40f6-abe4-38a43aea62e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[669117, 18981, 812, 23, 52, "Input",ExpressionUUID->"3aaa756e-8b41-4241-bd02-a9f26893fcbc"],
Cell[669932, 19006, 727, 21, 79, "Output",ExpressionUUID->"3d28857a-240a-4333-8245-965016e195e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[670696, 19032, 2278, 60, 97, "Input",ExpressionUUID->"7f4cf4a6-6b98-4668-8e8a-2fc301e823b1"],
Cell[672977, 19094, 916, 27, 113, "Output",ExpressionUUID->"916ed9e9-9f02-4045-833e-e20f255ad703"]
}, Open  ]],
Cell[CellGroupData[{
Cell[673930, 19126, 785, 23, 52, "Input",ExpressionUUID->"c7e68f59-855f-4cef-9997-07cc82712a71"],
Cell[674718, 19151, 821, 23, 113, "Output",ExpressionUUID->"a161cf49-1fe5-4934-8838-6a2a493ddb1c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[675588, 19180, 455, 12, 53, "Subsection",ExpressionUUID->"ee5d4bed-a4d4-4e53-9c63-517b03c2567f"],
Cell[676046, 19194, 1494, 46, 95, "Input",ExpressionUUID->"ec239c15-a110-4f99-9536-bf3208f4d324"],
Cell[677543, 19242, 1185, 32, 45, "Input",ExpressionUUID->"cc3a4288-f472-4cc7-b565-aebc311568eb"],
Cell[678731, 19276, 1923, 56, 116, "Input",ExpressionUUID->"0c8f7d12-ca85-4790-b1f3-75cc925d9b3f"],
Cell[CellGroupData[{
Cell[680679, 19336, 1377, 42, 58, "Input",ExpressionUUID->"0dea3213-af45-45f5-a96a-c7f0dc22e446"],
Cell[682059, 19380, 1043, 32, 128, "Output",ExpressionUUID->"2ccd3a7b-f736-4779-a276-c938dcd3d569"]
}, Open  ]],
Cell[CellGroupData[{
Cell[683139, 19417, 722, 20, 44, "Input",ExpressionUUID->"4c0d1e86-ecb1-4061-b005-b45a59cf0be9"],
Cell[683864, 19439, 794, 23, 96, "Output",ExpressionUUID->"c8d6c299-7377-44bd-8055-b78aba0e7f5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[684695, 19467, 1988, 59, 102, "Input",ExpressionUUID->"87107118-2832-4932-a27e-9b5343a0ae57"],
Cell[686686, 19528, 723, 21, 62, "Output",ExpressionUUID->"1ea2c7a2-9040-43db-8cdb-c46f6fafcca6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[687446, 19554, 1403, 43, 58, "Input",ExpressionUUID->"5a76b639-a9de-48b4-aa80-d66d916d51d7"],
Cell[688852, 19599, 1482, 46, 178, "Output",ExpressionUUID->"762b38d3-6fbd-4483-aeb9-44f680d56882"]
}, Open  ]],
Cell[CellGroupData[{
Cell[690371, 19650, 697, 20, 44, "Input",ExpressionUUID->"d6d711bc-48b3-4009-87ee-0350bf452175"],
Cell[691071, 19672, 960, 27, 146, "Output",ExpressionUUID->"ca31581c-6ee5-46e9-abf0-64ee46a74f74"]
}, Open  ]],
Cell[692046, 19702, 153, 3, 28, "Input",ExpressionUUID->"02008e85-5d70-4118-9d2b-5e42c254c455"],
Cell[CellGroupData[{
Cell[692224, 19709, 2211, 64, 142, "Input",ExpressionUUID->"5540dc96-7a57-4849-9855-da2364a41704"],
Cell[694438, 19775, 705, 21, 79, "Output",ExpressionUUID->"150c3564-e2fb-4207-8e3e-fa9bef1d8799"]
}, Open  ]],
Cell[695158, 19799, 926, 27, 28, "Input",ExpressionUUID->"ec94966e-ca23-49cb-a690-25e25888543c"],
Cell[CellGroupData[{
Cell[696109, 19830, 1681, 49, 103, "Input",ExpressionUUID->"406f80fb-67b1-423f-b847-1d4accda624a"],
Cell[697793, 19881, 986, 30, 104, "Output",ExpressionUUID->"f2202f50-9628-4945-a850-f110f6c8d056"]
}, Open  ]],
Cell[CellGroupData[{
Cell[698816, 19916, 718, 20, 44, "Input",ExpressionUUID->"2d7d471c-74b3-48e6-a377-26e07bab6b14"],
Cell[699537, 19938, 889, 27, 104, "Output",ExpressionUUID->"88592daf-2e4c-41f2-b237-5efa46565352"]
}, Open  ]],
Cell[CellGroupData[{
Cell[700463, 19970, 2212, 60, 145, "Input",ExpressionUUID->"f19205d0-f05e-468d-95c6-e9de9630fce0"],
Cell[702678, 20032, 900, 23, 62, "Output",ExpressionUUID->"e5b990c0-7145-4e98-9df9-15751606c842"]
}, Open  ]],
Cell[CellGroupData[{
Cell[703615, 20060, 1705, 49, 103, "Input",ExpressionUUID->"edb418de-905b-4eb7-9866-a4afa339ab30"],
Cell[705323, 20111, 1248, 37, 138, "Output",ExpressionUUID->"870e5477-caa2-43be-9e6e-0b18f51a756c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[706608, 20153, 693, 20, 44, "Input",ExpressionUUID->"a39a8993-93dd-429c-8f99-cdcf033e20c6"],
Cell[707304, 20175, 1097, 32, 138, "Output",ExpressionUUID->"b51ddc3d-7b30-47a5-bde7-651c4be507ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[708438, 20212, 2235, 62, 157, "Input",ExpressionUUID->"5e0f9c9f-f871-457f-a066-167dc770ba19"],
Cell[710676, 20276, 833, 23, 79, "Output",ExpressionUUID->"96415989-ab88-4044-9d9f-1b9da3fff8b8"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


